Supersymmetric spectroscopy on AdS$_4\times S^7$ and AdS$_4\times S^6$

New techniques based on Exceptional Field Theory have recently allowed for the calculation of the Kaluza-Klein spectra of certain AdS$_4$ solutions of $D=11$ and massive IIA supergravity. These are the solutions that consistently uplift on $S^7$ and $S^6$ from vacua of maximal four-dimensional supergravity with SO(8) and ISO(7) gaugings. In this paper, we provide the complete Kaluza-Klein spectrum of five such AdS$_4$ solutions, all of them ${\cal N}=1$. These solutions preserve SO(3) and $\textrm{U}(1) \times \textrm{U}(1)$ internal symmetry in $D=11$, and U(1) (two of them) and no continuous symmetry in type IIA. Together with previously discussed cases, our results exhaust the Kaluza-Klein spectra of known supersymmetric AdS$_4$ solutions in $D=11$ and type IIA in the relevant class.

==> supermultiplets_SO3.wl <==
E0MGRAVkk0 = {{2.5, 1}}
 
E0GRAVkk1 = {{4.023253905387609, 1}, {3.974912669762168, 1}, 
     {3.465371740880878, 3}, {2.906855046825471, 3}}
 
E0GRAVkk2 = {{5.753736930225548, 1}, {5.750937457508275, 1}, 
     {4.946200854391331, 3}, {4.901217060583298, 3}, {4.5, 1}, 
     {4.371755704883588, 5}, {4.201206789478774, 3}, {4.194126950856462, 3}, 
     {3.915245433525224, 5}, {3.85135559159408, 1}, {3.568293506939888, 3}, 
     {3.503282206184992, 1}, {3.254257461772039, 5}}
 
E0GRAVkk3 = {{7.555682735699399, 1}, {7.555591131939091, 1}, 
     {6.656597892472644, 3}, {6.653977597814797, 3}, {5.873281135714486, 1}, 
     {5.841797282863191, 5}, {5.810807401747044, 3}, {5.804296984770528, 5}, 
     {5.802902011889702, 3}, {5.768649370733583, 1}, {5.440518412616413, 3}, 
     {5.328031982329385, 1}, {5.263600425490386, 1}, {5.254214280299534, 7}, 
     {5.17274354374742, 5}, {5.153450665686789, 5}, {5.042497606610344, 3}, 
     {4.939678013520862, 3}, {4.861429485019582, 7}, {4.833258429972395, 3}, 
     {4.600205914805306, 3}, {4.509486467213425, 5}, {4.502244847056019, 1}, 
     {4.465401245726934, 5}, {4.400821351816621, 3}, {4.387523710837246, 1}, 
     {4.383369641661659, 5}, {4.296756918101748, 7}, {3.918273876342202, 3}, 
     {3.897408135568455, 3}, {3.829188512741377, 5}, {3.575610562697108, 7}}
 
E0GINOkk0 = {{2.847013023346686, 3}, {2.78315788504156, 1}, 
     {2.704758846283305, 3}}
 
E0GINOkk1 = {{4.661952018343944, 3}, {4.656076036620153, 3}, 
     {4.195968712214918, 1}, {4.061057379138193, 1}, {3.999444550418895, 3}, 
     {3.719086742254753, 3}, {3.714428305782539, 3}, {3.682921535792983, 5}, 
     {3.62525445864271, 5}, {3.161555888335656, 3}, {3.117214331618866, 3}, 
     {2.970236720908156, 5}, {2.844642288893407, 3}, {2.838273728549779, 1}, 
     {2.742907061482771, 5}, {2.602334244468532, 1}}
 
E0GINOkk2 = {{6.507273002561774, 3}, {6.507054155399485, 3}, 
     {5.809007205796338, 1}, {5.800396762113619, 1}, {5.577745390986413, 3}, 
     {5.571309786247097, 3}, {5.512482850003235, 5}, {5.508792033850156, 5}, 
     {5.194663655532103, 3}, {5.193273446195166, 3}, {5.073536771238, 3}, 
     {4.987753640200992, 3}, {4.949750908584068, 1}, {4.916117836542213, 5}, 
     {4.898600522649009, 3}, {4.877756609510538, 3}, {4.745958161700084, 3}, 
     {4.689254759242148, 1}, {4.665157815306517, 3}, {4.654006080768009, 5}, 
     {4.625882414826028, 5}, {4.5785473200892, 5}, {4.554188665540011, 3}, 
     {4.543409434554401, 3}, {4.53618294387384, 1}, {4.53026830400121, 7}, 
     {4.527719472415988, 5}, {4.500733018082516, 7}, {4.338876393837084, 1}, 
     {4.322337697054738, 3}, {4.293276947808188, 5}, {4.274630659308146, 3}, 
     {4.164885697796878, 3}, {4.141326046928262, 5}, {4.099837783245706, 3}, 
     {4.076013169436882, 5}, {4.058023139358024, 1}, {4.013203544426592, 5}, 
     {4.000000000000002, 4}, {3.88286325476575, 7}, {3.768650835049084, 7}, 
     {3.762240237984948, 3}, {3.75517339188754, 3}, {3.754783812107964, 1}, 
     {3.653997572122426, 5}, {3.594064438785615, 3}, {3.525005274360668, 5}, 
     {3.468659402974203, 5}, {3.44107463349216, 1}, {3.28954554233883, 3}, 
     {3.262724024009553, 5}, {3.246129644719608, 3}, {3.187619655872314, 7}, 
     {3.000000000000007, 3}, {2.983745497201645, 5}, {2.925892339049073, 7}, 
     {2.847838993024927, 3}}
 
E0GINOkk3 = {{8.353287335575871, 3}, {8.353281093049276, 3}, 
     {7.567972379256386, 1}, {7.567613425230594, 1}, {7.382627263751095, 3}, 
     {7.382447963721591, 3}, {7.357390320556147, 5}, {7.357227598384099, 5}, 
     {6.874703575712614, 3}, {6.874562491501354, 3}, {6.696617051281073, 3}, 
     {6.690543704100073, 3}, {6.561648941272388, 3}, {6.560705131906132, 3}, 
     {6.46324060202031, 5}, {6.456451639774661, 5}, {6.404577027395379, 5}, 
     {6.402932672070629, 5}, {6.38866400785074, 1}, {6.372480024597218, 1}, 
     {6.363855810810844, 3}, {6.360209205136528, 7}, {6.358406839407179, 3}, 
     {6.35796028221618, 7}, {6.179527296847083, 1}, {6.168165160024809, 3}, 
     {6.167052650490052, 3}, {6.135770298856478, 1}, {6.044196403586282, 5}, 
     {6.043585195263081, 5}, {5.951347983690838, 5}, {5.93013762935274, 3}, 
     {5.900647358585237, 3}, {5.886143831124603, 5}, {5.879532530100009, 1}, 
     {5.861019082325304, 3}, {5.849128216999328, 3}, {5.834923160382655, 3}, 
     {5.803001629266077, 7}, {5.796966779169686, 5}, {5.788350166298937, 5}, 
     {5.730251995049664, 1}, {5.695324135612451, 3}, {5.685077609577838, 3}, 
     {5.636689426758042, 1}, {5.634522388480372, 5}, {5.627009843854259, 1}, 
     {5.607274596826528, 5}, {5.561417311829359, 3}, {5.561144396302817, 3}, 
     {5.55344712517913, 7}, {5.52841916374969, 7}, {5.500069538244642, 5}, 
     {5.482666682877079, 7}, {5.466482005933329, 3}, {5.463419870530634, 1}, 
     {5.461267996146675, 5}, {5.45991310699625, 1}, {5.429066060506332, 1}, 
     {5.42131047464536, 3}, {5.414746193531116, 5}, {5.411503776678019, 5}, 
     {5.38016835188533, 9}, {5.37360354757452, 5}, {5.371348936004361, 5}, 
     {5.363964024769812, 9}, {5.359382939373368, 3}, {5.355901437606987, 7}, 
     {5.320395854668124, 1}, {5.310259893880268, 3}, {5.283426892668833, 3}, 
     {5.278482184860187, 5}, {5.217805636604227, 7}, {5.206668675380451, 3}, 
     {5.194377188766845, 5}, {5.147410001046847, 3}, {5.106131516927099, 3}, 
     {5.095735631005291, 5}, {5.094639404980454, 5}, {5.091409993658767, 3}, 
     {5.074364272226221, 3}, {5.067978598087423, 7}, {5.025337160126104, 3}, 
     {5.008707813363602, 5}, {4.980809063191616, 1}, {4.95999774042718, 5}, 
     {4.934866906374213, 3}, {4.931293816895384, 7}, {4.928249655231733, 5}, 
     {4.911729734647211, 1}, {4.902210377791315, 7}, {4.899508586431708, 3}, 
     {4.844967871576721, 3}, {4.830211801706225, 5}, {4.803805383199075, 3}, 
     {4.796032936061655, 3}, {4.785541479823246, 5}, {4.779648961863773, 9}, 
     {4.756325525139019, 3}, {4.748638299014313, 3}, {4.747306531605023, 5}, 
     {4.716221352227091, 7}, {4.713217306877091, 1}, {4.710077435647094, 7}, 
     {4.700165818653193, 5}, {4.696496347104346, 9}, {4.656632907854726, 5}, 
     {4.649402296629297, 1}, {4.628614052889935, 7}, {4.61452578709001, 3}, 
     {4.594393441535635, 1}, {4.586797869917341, 5}, {4.563089093053064, 3}, 
     {4.558291689153824, 3}, {4.540170674744131, 7}, {4.534085437037746, 5}, 
     {4.484066228665846, 3}, {4.483232658282574, 7}, {4.479767283845664, 5}, 
     {4.425886202672858, 3}, {4.41875960310648, 3}, {4.388622417668646, 7}, 
     {4.365011422033718, 1}, {4.33885938614181, 5}, {4.311170263284716, 5}, 
     {4.28910672931206, 3}, {4.281052201599142, 5}, {4.276871978922296, 5}, 
     {4.247422018026408, 7}, {4.243870858923075, 3}, {4.226233941720177, 7}, 
     {4.161537669930246, 9}, {4.043212961624892, 3}, {4.038642752955832, 9}, 
     {4.0372068871433, 5}, {4.000842406529382, 1}, {3.990072214307407, 5}, 
     {3.981316070532282, 1}, {3.97061836782613, 3}, {3.967017471460053, 3}, 
     {3.900904451383757, 3}, {3.896050196278443, 5}, {3.89423706408667, 7}, 
     {3.801823317653191, 5}, {3.773910219437734, 7}, {3.770437101192866, 3}, 
     {3.657232187800602, 5}, {3.590401084956723, 7}, {3.554989616455634, 5}, 
     {3.554748772495019, 5}, {3.477854840863972, 3}, {3.460716597313167, 7}, 
     {3.441162068082988, 9}, {3.358438931060529, 3}, {3.343250195434592, 1}, 
     {3.291208121274864, 5}, {3.286878451030214, 1}, {3.153738641007567, 7}, 
     {3.145056735855603, 9}, {3.105099279522277, 5}}
 
E0MVECkk0 = {{1.5, 3}}
 
E0VECkk0 = {{3.75174744735036, 3}, {3.726209511904085, 3}, 
     {1.923853799069783, 5}}
 
E0VECkk1 = {{5.570841733878069, 3}, {5.570716727860344, 3}, 
     {4.726969603781156, 3}, {4.719241881811319, 3}, {4.646720323837674, 1}, 
     {4.604369172660175, 1}, {4.523728730544583, 5}, {4.513180823734545, 5}, 
     {4.256875596468455, 3}, {4.198691653872481, 3}, {4.044660370359847, 1}, 
     {3.960093200765, 3}, {3.925202860812435, 5}, {3.923599311778165, 1}, 
     {3.814228272826599, 5}, {3.747690827542273, 3}, {3.726392777482846, 5}, 
     {3.693437419656849, 5}, {3.677660973142557, 3}, {3.541883835403086, 1}, 
     {3.528699553993273, 3}, {3.305550441340528, 5}, {3.004993691638673, 3}, 
     {2.96202290266394, 3}, {2.895406488995696, 5}, {2.839984465218857, 7}, 
     {2.320848229300082, 1}, {2.21720248848191, 7}, {2.203539828955089, 3}, 
     {1.931467776914767, 5}, {1.820624934761367, 3}, {1.718368183202188, 5}}
 
E0VECkk2 = {{7.413331930180751, 3}, {7.413326954308133, 3}, 
     {6.515598069505017, 3}, {6.515536637430172, 3}, {6.403570495548576, 1}, 
     {6.401132149187207, 1}, {6.367910697735747, 5}, {6.367822042496631, 5}, 
     {5.84594433094889, 3}, {5.844557096929282, 3}, {5.668838267326224, 1}, 
     {5.667620809480908, 1}, {5.664952727567584, 5}, {5.662708667528249, 5}, 
     {5.620253866580218, 3}, {5.606971930682718, 3}, {5.567502640224421, 5}, 
     {5.563473886670907, 5}, {5.464533631660423, 5}, {5.463279340018382, 5}, 
     {5.462632707944601, 3}, {5.460054413702951, 3}, {5.329788971386043, 7}, 
     {5.323359775692033, 7}, {5.321753490048243, 3}, {5.312955112135007, 3}, 
     {5.232264494969083, 3}, {5.22447208923144, 3}, {5.220017132677728, 1}, 
     {5.144856298647044, 1}, {5.091071991494831, 5}, {5.074045503354204, 3}, 
     {5.072566101329842, 3}, {5.032854431142069, 5}, {4.993671289509594, 3}, 
     {4.96818372548038, 3}, {4.952967447067315, 5}, {4.951348248196368, 1}, 
     {4.950404284681172, 3}, {4.903326007469604, 3}, {4.893838648322714, 3}, 
     {4.885566520204738, 5}, {4.88456431876885, 1}, {4.837245738872465, 3}, 
     {4.782343140432339, 1}, {4.776740185962405, 5}, {4.752399610590634, 3}, 
     {4.738365216668402, 7}, {4.729954567772338, 3}, {4.698921776391994, 5}, 
     {4.680643807413203, 5}, {4.635337603945933, 7}, {4.59137466542592, 3}, 
     {4.578976956725439, 5}, {4.575117098240219, 1}, {4.575072264881511, 5}, 
     {4.57121872273033, 7}, {4.565733293897578, 1}, {4.56179047623634, 7}, 
     {4.5434990337023, 3}, {4.483565712414046, 3}, {4.443004424005549, 3}, 
     {4.417059044118206, 5}, {4.386093256407304, 3}, {4.380553069153491, 5}, 
     {4.345607044409692, 5}, {4.321653274192194, 1}, {4.309862385482776, 3}, 
     {4.273557879664881, 3}, {4.262622731611623, 1}, {4.198940097161188, 5}, 
     {4.184243195054732, 5}, {4.167106271777456, 7}, {4.135086538180972, 3}, 
     {4.131071636874856, 5}, {4.122735688535524, 7}, {4.085604611518437, 1}, 
     {4.068960907546728, 3}, {4.024720604681753, 3}, {4.008906350903757, 5}, 
     {3.988041958317756, 1}, {3.970539165388626, 3}, {3.966192701455359, 7}, 
     {3.938034346623937, 5}, {3.907934362003958, 5}, {3.88916014029481, 3}, 
     {3.886851800802052, 5}, {3.869870649428274, 7}, {3.838686370735467, 3}, 
     {3.829395965709427, 7}, {3.809675539007466, 3}, {3.781117311313874, 7}, 
     {3.719187578512794, 9}, {3.702316095046597, 5}, {3.650508526559693, 5}, 
     {3.609752452392868, 3}, {3.607309811483605, 3}, {3.556516027873556, 5}, 
     {3.542276110163995, 1}, {3.521685421441394, 3}, {3.374609641582281, 1}, 
     {3.342047695432751, 7}, {3.29895499679165, 5}, {3.246802357909902, 9}, 
     {3.235166480638787, 3}, {3.232853098252243, 5}, {3.181178606382821, 3}, 
     {3.121664556412586, 7}, {3.110506759950955, 5}, {3.017288007483403, 3}, 
     {2.981131337069095, 5}, {2.695914424253013, 7}, {2.60186255866161, 5}, 
     {2.527289208915247, 3}, {2.468115099667363, 9}, {2.456477915238546, 3}, 
     {2.329028119244848, 1}, {2.239213074128697, 3}, {2.120233373343204, 5}, 
     {2.094367365631962, 7}, {2.09170328275087, 5}, {1.95436183164337, 7}}
 
E0VECkk3 = {{9.25780549780828, 3}, {9.257805406563445, 3}, 
     {8.33556507816513, 3}, {8.335564482429604, 3}, {8.236703910704769, 1}, 
     {8.236628705581897, 1}, {8.221622263440974, 5}, {8.221621185032863, 5}, 
     {7.610824902735947, 3}, {7.610798635632103, 3}, {7.491299843360314, 5}, 
     {7.4912496833898, 5}, {7.425605376924058, 1}, {7.425566353326257, 1}, 
     {7.371399655137355, 3}, {7.370834696083296, 3}, {7.365411001105136, 5}, 
     {7.365369528926647, 5}, {7.26631950834761, 5}, {7.266299006571878, 5}, 
     {7.241077652429162, 3}, {7.240775800748502, 3}, {7.179210021485483, 7}, 
     {7.179114277216253, 7}, {7.146283263607818, 3}, {7.144644842543386, 3}, 
     {6.869391166480619, 3}, {6.869283796043754, 3}, {6.793617728832632, 1}, 
     {6.790150119304542, 1}, {6.709266293112472, 5}, {6.708035592008379, 5}, 
     {6.67061647965682, 3}, {6.667149705255063, 3}, {6.614837161657074, 5}, 
     {6.612803090829663, 5}, {6.611910962474401, 3}, {6.61046382036766, 3}, 
     {6.551013485088108, 3}, {6.549371560228209, 3}, {6.508183369448485, 5}, 
     {6.498626169868377, 5}, {6.488794611495604, 7}, {6.487177678135233, 7}, 
     {6.418633438863541, 5}, {6.418456462333962, 5}, {6.409289471363744, 7}, 
     {6.406825160778274, 7}, {6.384622920926801, 1}, {6.381349058938228, 3}, 
     {6.380758128889934, 3}, {6.37227922676265, 1}, {6.320043475511642, 3}, 
     {6.317907670853514, 7}, {6.317612643324601, 7}, {6.313331615625606, 3}, 
     {6.30759851686002, 5}, {6.302229097695131, 5}, {6.266123136021668, 3}, 
     {6.262263790672247, 1}, {6.262176047927927, 3}, {6.205582589341333, 1}, 
     {6.194457033405127, 3}, {6.190195409817248, 3}, {6.151218177918737, 9}, 
     {6.146408462407935, 9}, {6.143682922911048, 1}, {6.119588087327388, 3}, 
     {6.111139619434308, 5}, {6.108157328438566, 3}, {6.103730506564092, 1}, 
     {6.100940400406868, 5}, {6.079597759608591, 1}, {6.068357495741641, 5}, 
     {6.041834335709924, 1}, {6.04031168415979, 3}, {6.037023610720563, 5}, 
     {5.998733143124715, 3}, {5.990313280629673, 5}, {5.976180360138078, 3}, 
     {5.968359539705778, 3}, {5.967452456849928, 5}, {5.950166125471032, 3}, 
     {5.949381523607019, 5}, {5.942922111397551, 5}, {5.937999574165197, 3}, 
     {5.92706963441687, 7}, {5.90924187174443, 3}, {5.876647025826049, 7}, 
     {5.87617929481842, 3}, {5.862505779721524, 1}, {5.862311802610055, 5}, 
     {5.852738126960724, 1}, {5.845415032206116, 5}, {5.814585076974329, 1}, 
     {5.813521100028762, 5}, {5.795414711369758, 7}, {5.786774543659408, 5}, 
     {5.784451828725635, 1}, {5.781270969996756, 3}, {5.76629935541397, 5}, 
     {5.755826111234387, 3}, {5.747643998883649, 3}, {5.746636298935288, 7}, 
     {5.746129578391788, 5}, {5.712474176157077, 3}, {5.706011648154861, 5}, 
     {5.704594216995262, 5}, {5.690752876239865, 7}, {5.689500013595539, 7}, 
     {5.688798106079596, 3}, {5.675929308441242, 3}, {5.664392499216243, 5}, 
     {5.649978763144118, 5}, {5.64486254669444, 3}, {5.635828249171181, 1}, 
     {5.633249716046661, 7}, {5.628701174078307, 5}, {5.595768102493749, 5}, 
     {5.589455926402346, 7}, {5.58325616911243, 3}, {5.573089131828746, 3}, 
     {5.572247814834162, 9}, {5.549279430121984, 5}, {5.539439127888272, 7}, 
     {5.5354878187209, 5}, {5.513638631833544, 1}, {5.508650599037018, 3}, 
     {5.504289692913708, 3}, {5.489340645237127, 5}, {5.482057062740797, 7}, 
     {5.47778044098721, 9}, {5.474948239838421, 7}, {5.472248877742563, 3}, 
     {5.469918030159896, 3}, {5.466954739063115, 5}, {5.464221324981018, 7}, 
     {5.46157993062791, 7}, {5.433299679971489, 3}, {5.424712222037267, 5}, 
     {5.424233379682556, 1}, {5.422596707602311, 1}, {5.417806943294221, 9}, 
     {5.415194512204461, 9}, {5.408717659234514, 5}, {5.381113406698547, 3}, 
     {5.38083164882403, 3}, {5.369516668585903, 1}, {5.360635361667444, 5}, 
     {5.360434654453, 5}, {5.359098694740717, 3}, {5.355862809669662, 5}, 
     {5.351541332235784, 3}, {5.317793463449671, 3}, {5.312494451775083, 5}, 
     {5.308601397488687, 3}, {5.304937779264104, 7}, {5.291997726370743, 3}, 
     {5.29112854880552, 5}, {5.27447372898147, 5}, {5.264213324652815, 1}, 
     {5.256566375245991, 5}, {5.25501707907318, 3}, {5.243110817300557, 3}, 
     {5.240756098875976, 1}, {5.227154336331569, 1}, {5.221833932859719, 3}, 
     {5.219213324356448, 5}, {5.208827204441258, 7}, {5.205253441353292, 7}, 
     {5.205243368088421, 3}, {5.202295339906102, 5}, {5.191871148813045, 5}, 
     {5.172350700897686, 3}, {5.14208073533007, 3}, {5.132198931929691, 5}, 
     {5.131808944194946, 5}, {5.128292883247158, 3}, {5.11482836842779, 7}, 
     {5.114016727261084, 5}, {5.109913924022195, 5}, {5.097828351583051, 3}, 
     {5.093910170399166, 1}, {5.089450195350644, 7}, {5.078299383816389, 3}, 
     {5.074501364070672, 1}, {5.064361277075845, 1}, {5.061898094824938, 5}, 
     {5.052652081343869, 3}, {5.04691071227761, 3}, {5.033471693916675, 7}, 
     {5.031799506948704, 5}, {5.01918526993657, 1}, {5.015745152966054, 5}, 
     {5.015509845212661, 9}, {4.989081524718696, 7}, {4.979298566497705, 3}, 
     {4.973761214798734, 9}, {4.966490932257075, 3}, {4.960891204270994, 1}, 
     {4.955310876522062, 5}, {4.928808864575664, 7}, {4.908992688505817, 3}, 
     {4.90368467394819, 5}, {4.8943968711232, 5}, {4.882178034957854, 7}, 
     {4.86182418549625, 7}, {4.856134842288464, 9}, {4.848467238595995, 3}, 
     {4.842846428566637, 5}, {4.841320656162248, 7}, {4.839398854462521, 3}, 
     {4.832586852335784, 1}, {4.826129695147068, 5}, {4.801691986801148, 7}, 
     {4.80013439444428, 5}, {4.789304384045865, 9}, {4.787048222977548, 3}, 
     {4.783497968313003, 5}, {4.782911905778675, 3}, {4.780874634199327, 5}, 
     {4.766082592168144, 3}, {4.7401096414004, 1}, {4.72836127019136, 9}, 
     {4.725264137579416, 3}, {4.715642877592104, 3}, {4.711122452743157, 7}, 
     {4.701287661953796, 9}, {4.696613661601952, 7}, {4.68468940460405, 5}, 
     {4.669424043931549, 5}, {4.65989340185898, 3}, {4.65159383927952, 3}, 
     {4.636488823287381, 7}, {4.634540689188725, 5}, {4.611357757432534, 3}, 
     {4.586238105305189, 5}, {4.583934369798793, 11}, {4.578845894235878, 7}, 
     {4.562821050760427, 1}, {4.555956692248784, 5}, {4.55537034709686, 3}, 
     {4.552504232486116, 7}, {4.545162342019882, 3}, {4.519300696209096, 3}, 
     {4.514552305565513, 1}, {4.504078742591071, 5}, {4.497517626419369, 7}, 
     {4.484503963236078, 1}, {4.478306074603907, 7}, {4.474934592415356, 5}, 
     {4.463017096689109, 5}, {4.454893429440068, 3}, {4.447789037258454, 9}, 
     {4.420318173604011, 3}, {4.419115324470863, 5}, {4.399127813890362, 3}, 
     {4.395595090809376, 3}, {4.380569622940101, 5}, {4.37064310694588, 7}, 
     {4.364421019731574, 5}, {4.356893024615218, 7}, {4.346413468010158, 5}, 
     {4.342506533092324, 1}, {4.329984664322416, 3}, {4.302898860660074, 3}, 
     {4.292487862144158, 9}, {4.29075362863019, 5}, {4.284727863069689, 5}, 
     {4.250040176237132, 7}, {4.223234622421554, 5}, {4.206864533712564, 1}, 
     {4.198366068515284, 7}, {4.191704584394473, 11}, {4.163799694569513, 9}, 
     {4.162153348666388, 3}, {4.161091802807726, 5}, {4.146076597674672, 9}, 
     {4.13999943460186, 7}, {4.134536084616514, 3}, {4.124511217401634, 5}, 
     {4.104407412564594, 1}, {4.101108745308174, 7}, {4.092117216997779, 7}, 
     {4.080446868016648, 5}, {4.058587990159012, 1}, {4.03844305899698, 5}, 
     {4.028800774097764, 7}, {4.008017828091859, 5}, {4.006392240607068, 9}, 
     {3.998508094274041, 3}, {3.990871338141088, 3}, {3.972640297954204, 7}, 
     {3.964891505152701, 9}, {3.92943799245502, 5}, {3.916410371329095, 3}, 
     {3.900180678723287, 1}, {3.878334309069611, 5}, {3.844579554639876, 5}, 
     {3.838705941170463, 3}, {3.824975337191055, 5}, {3.824490187231624, 3}, 
     {3.812760198410462, 3}, {3.798371571923039, 7}, {3.796281695318726, 1}, 
     {3.765238226362228, 7}, {3.747891283011447, 5}, {3.668542472342498, 5}, 
     {3.641302500291723, 7}, {3.640311083637598, 3}, {3.639600399876526, 5}, 
     {3.611892201100988, 7}, {3.574732585587266, 11}, {3.562263300079024, 9}, 
     {3.52768567235182, 7}, {3.521314563466601, 9}, {3.470556302115081, 5}, 
     {3.436792595484881, 5}, {3.408028289917095, 3}, {3.389824656454418, 3}, 
     {3.346338621298713, 9}, {3.322799196881947, 3}, {3.282156999430102, 5}, 
     {3.250605134704995, 7}, {3.245554317684439, 7}, {3.225003124004607, 3}, 
     {3.210501431240566, 1}, {3.087472672758422, 5}, {2.95217946910506, 1}, 
     {2.943836314988016, 3}, {2.915551273752978, 9}, {2.913866362217067, 7}, 
     {2.743910575863014, 7}, {2.718157452334739, 5}, {2.714735796752577, 11}, 
     {2.71195035889651, 5}, {2.624724888789413, 3}, {2.603797583263403, 3}, 
     {2.52255224455605, 5}, {2.461132329445208, 5}, {2.373804190735346, 7}, 
     {2.308073635797424, 7}, {2.251096260593562, 9}, {2.199435469909812, 9}}
 
E0CHIRALkk0 = {{4.802541026750027, 1}, {4.78315788504156, 1}, 
     {3.716316305791858, 1}, {2.963244311911312, 5}, {1.572616865403199, 5}, 
     {1.423853799069783, 3}, {1.251264684171871, 1}}
 
E0CHIRALkk1 = {{6.582055987230194, 1}, {6.581733572390156, 1}, 
     {5.577277505304159, 3}, {5.570223801878654, 3}, {5.019050563264586, 1}, 
     {4.994409914567058, 1}, {4.649328351359577, 3}, {4.638504198471851, 3}, 
     {4.624691289530685, 5}, {4.618159407744571, 5}, {4.476969535266544, 3}, 
     {4.37850979834312, 1}, {4.326405356916348, 1}, {4.161659564731266, 3}, 
     {4.071864413289446, 3}, {3.954008319619504, 5}, {3.777598332633882, 5}, 
     {3.716412992078328, 7}, {3.660021963075612, 1}, {3.578576654235599, 3}, 
     {3.522149158999235, 5}, {3.307114636523104, 7}, {3.048762201692952, 3}, 
     {3.004777142306592, 3}, {2.877273802421241, 5}, {2.366525791797022, 7}, 
     {2.35948000890924, 5}, {1.876360579277535, 1}, {1.405188084561958, 3}, 
     {1.382889099049269, 5}, {1.339988924170978, 7}, {1.100171197435047, 3}}
 
E0CHIRALkk2 = {{8.399365504895194, 1}, {8.399357011133969, 1}, 
     {7.386540257649209, 3}, {7.386339956697369, 3}, {6.702431503331128, 1}, 
     {6.701390291159029, 1}, {6.471590067592314, 5}, {6.471334696199589, 5}, 
     {6.392446854969135, 3}, {6.392085955724039, 3}, {6.377817300619757, 5}, 
     {6.374194140032789, 5}, {6.258446181433791, 1}, {6.254126111453215, 1}, 
     {5.877480466833628, 3}, {5.861840383369612, 3}, {5.794713100990615, 1}, 
     {5.774958520200096, 1}, {5.652735977673854, 5}, {5.645054194569121, 5}, 
     {5.62047225007619, 3}, {5.610559516674724, 3}, {5.49955034021436, 5}, 
     {5.48703899634895, 5}, {5.468920022277047, 1}, {5.450818131624828, 3}, 
     {5.434146192831907, 3}, {5.404612104750549, 7}, {5.397581913490214, 7}, 
     {5.387567736793219, 1}, {5.274095156767363, 5}, {5.2411147701322, 1}, 
     {5.212648089487645, 1}, {5.187868559132671, 3}, {5.147790289743763, 3}, 
     {5.130926003091543, 3}, {5.129033840022279, 5}, {5.125519507749475, 3}, 
     {5.087599574301587, 5}, {5.034324017893553, 1}, {5.033192744096598, 3}, 
     {5., 1}, {4.999201737345224, 5}, {4.960812533733119, 5}, 
     {4.931385673854842, 3}, {4.929535563266775, 3}, {4.901066437157952, 5}, 
     {4.820715938438699, 3}, {4.808656651871028, 1}, {4.802030323978767, 5}, 
     {4.752740320879845, 3}, {4.743526845592014, 7}, {4.702131679156854, 5}, 
     {4.695091619382752, 7}, {4.684277795230672, 7}, {4.675817268242974, 3}, 
     {4.650166411047516, 5}, {4.632363397011312, 1}, {4.609450777816774, 7}, 
     {4.608115532910289, 1}, {4.601948867271403, 5}, {4.567184603512464, 3}, 
     {4.540248275089132, 1}, {4.53871674473177, 5}, {4.531824093117428, 5}, 
     {4.515283869180361, 9}, {4.486172283835619, 3}, {4.448836266274308, 3}, 
     {4.443750800956499, 3}, {4.420815411801564, 5}, {4.3908928997693, 1}, 
     {4.326106777602306, 5}, {4.270794790053732, 7}, {4.256905623949788, 1}, 
     {4.233795152836208, 3}, {4.19602903603459, 5}, {4.188159027207984, 5}, 
     {4.173456766084466, 9}, {4.158051627840186, 3}, {4.104261813027396, 3}, 
     {4.053100038980488, 7}, {4.049628222611303, 1}, {4.044720418545166, 5}, 
     {3.925545206875367, 5}, {3.907498413608853, 3}, {3.881467936685439, 5}, 
     {3.875205885623161, 7}, {3.874552102704199, 7}, {3.854436257060811, 3}, 
     {3.837440640119087, 5}, {3.799636291558434, 5}, {3.716558088230452, 3}, 
     {3.653943325330369, 3}, {3.600227079086978, 5}, {3.589670615672124, 9}, 
     {3.501716565996597, 7}, {3.417965386788781, 1}, {3.409128369988034, 5}, 
     {3.340284319982284, 1}, {3.250785245186285, 1}, {3.228546273785763, 7}, 
     {3.225604368196761, 9}, {3.216996672432123, 5}, {3.170579640260767, 3}, 
     {3.128604714234791, 5}, {3.082136818890975, 7}, {3.039248944143329, 3}, 
     {2.783180146126769, 5}, {2.696117833044877, 3}, {2.647636334655381, 7}, 
     {2.638579958290359, 5}, {2.592641587909462, 1}, {2.581335019373404, 9}, 
     {2.521598633538315, 7}, {2.129374746970715, 3}, {2.074451616629393, 5}, 
     {1.661181424609621, 3}, {1.54761802477704, 5}, {1.522618106331643, 1}, 
     {1.413049457500703, 5}, {1.39054313057617, 7}, {1.17935975317029, 9}}
 
E0CHIRALkk3 = {{10.22811232473165, 1}, {10.228112134954015, 1}, 
     {9.215419334295753, 3}, {9.2154131152574, 3}, {8.485311765180663, 1}, 
     {8.485282561495012, 1}, {8.32325109969175, 5}, {8.323245157254398, 5}, 
     {8.200750897890643, 5}, {8.200632985033346, 5}, {8.193992561551921, 3}, 
     {8.193969082527907, 3}, {8.118631559396436, 1}, {8.118402578766194, 1}, 
     {7.588672836668617, 3}, {7.588103472188849, 3}, {7.469529368175321, 1}, 
     {7.46760089511643, 1}, {7.45479898495975, 5}, {7.454492492388729, 5}, 
     {7.377639654592615, 3}, {7.377131720322976, 3}, {7.266194022828755, 7}, 
     {7.266030174677557, 7}, {7.250120290496106, 5}, {7.249418128648546, 5}, 
     {7.191664948281834, 7}, {7.18954002347857, 7}, {7.188248459567481, 3}, 
     {7.187881624251326, 3}, {7.024883383081911, 3}, {7.021668168397292, 3}, 
     {7.00788070290344, 1}, {7.005803258699176, 1}, {6.815572728313118, 5}, 
     {6.81462897423391, 5}, {6.730172579904142, 1}, {6.728978820959065, 5}, 
     {6.723786539835332, 3}, {6.722246384919796, 3}, {6.721316683943913, 1}, 
     {6.718157858396733, 5}, {6.652939710448812, 3}, {6.643791772073966, 3}, 
     {6.607112081658502, 5}, {6.605269411606111, 1}, {6.597120510319428, 5}, 
     {6.59393184449, 3}, {6.582953056045766, 3}, {6.551619521297677, 1}, 
     {6.494949547193892, 3}, {6.489128951360805, 3}, {6.479404527061934, 7}, 
     {6.473841030887277, 7}, {6.42303389616331, 7}, {6.422634507786279, 7}, 
     {6.421986008437249, 5}, {6.405315713557743, 5}, {6.365296127936719, 3}, 
     {6.353496089435579, 7}, {6.339457264135717, 7}, {6.334838435545816, 3}, 
     {6.329080937183434, 5}, {6.324532343565463, 5}, {6.312393483791548, 5}, 
     {6.311222039760422, 5}, {6.267747535362749, 5}, {6.261488126837727, 5}, 
     {6.251392446505816, 3}, {6.248247010463865, 1}, {6.245283220429779, 1}, 
     {6.207105005525649, 9}, {6.202299431933553, 3}, {6.200347563864605, 9}, 
     {6.193564996700964, 1}, {6.183544682464035, 1}, {6.166213020271979, 3}, 
     {6.156306009888411, 3}, {6.152066145966631, 1}, {6.145501724256528, 3}, 
     {6.123839761049014, 3}, {6.103040413942243, 5}, {6.097096173806445, 1}, 
     {6.088670573648677, 7}, {6.075261141330983, 5}, {6.022796745672191, 5}, 
     {5.994337366223595, 1}, {5.990028831403332, 5}, {5.989875235361885, 1}, 
     {5.988154132787195, 3}, {5.985720986812021, 5}, {5.977856267480013, 5}, 
     {5.961564385192705, 1}, {5.944569087138636, 3}, {5.940607878164589, 7}, 
     {5.939352019287313, 3}, {5.938856926203315, 1}, {5.925173731971758, 5}, 
     {5.911726325151123, 7}, {5.911599083937142, 3}, {5.902547894115392, 3}, 
     {5.876135001379174, 5}, {5.840978942500481, 5}, {5.839410384956973, 7}, 
     {5.833315023135852, 3}, {5.831748141173823, 3}, {5.813460716512099, 3}, 
     {5.8061448920592, 7}, {5.806134375750223, 5}, {5.805005740485597, 5}, 
     {5.803519099309821, 1}, {5.789433624212024, 3}, {5.753976826478695, 7}, 
     {5.737496851035065, 1}, {5.71665227175362, 3}, {5.714860208471942, 5}, 
     {5.712733777592085, 5}, {5.699549038465405, 5}, {5.685552890345068, 7}, 
     {5.673559425499725, 3}, {5.668344832703897, 3}, {5.668058768154545, 7}, 
     {5.660575990375914, 5}, {5.65326565148103, 7}, {5.641684808025725, 3}, 
     {5.623304020140404, 3}, {5.612581067838761, 5}, {5.608603332775659, 1}, 
     {5.602751248169888, 5}, {5.59182985655609, 3}, {5.563528832337774, 9}, 
     {5.554913504830584, 7}, {5.542316816663888, 3}, {5.538435776646531, 7}, 
     {5.536761233039025, 1}, {5.533045442920643, 9}, {5.522851579035511, 5}, 
     {5.516425273634932, 5}, {5.510350306986652, 9}, {5.49030554839327, 3}, 
     {5.489314638623985, 3}, {5.482157279616088, 1}, {5.480374232333756, 5}, 
     {5.479686151262132, 5}, {5.46424152625957, 3}, {5.450575387575016, 3}, 
     {5.448167993246233, 9}, {5.42452661386146, 3}, {5.418212338489365, 5}, 
     {5.416652453936276, 7}, {5.409658512081853, 3}, {5.389587724557882, 7}, 
     {5.371701847023258, 5}, {5.367416844440459, 5}, {5.357063323945637, 1}, 
     {5.356511354807057, 3}, {5.340791140305663, 1}, {5.334010148766188, 7}, 
     {5.332508354100601, 5}, {5.33229713608875, 11}, {5.308151290106103, 7}, 
     {5.306310769462162, 5}, {5.297319717483153, 5}, {5.287617694805431, 3}, 
     {5.281205569624755, 5}, {5.271718231477112, 7}, {5.258862276403782, 5}, 
     {5.256910737966536, 3}, {5.25640939956622, 3}, {5.224894423714097, 5}, 
     {5.215543394806257, 1}, {5.201727703414831, 1}, {5.189204180437856, 3}, 
     {5.188870539964111, 3}, {5.179920663646541, 3}, {5.176503809121648, 7}, 
     {5.168857403940709, 3}, {5.149152434787758, 5}, {5.116795021467803, 7}, 
     {5.110383794774063, 3}, {5.105395969199677, 5}, {5.101127564020762, 5}, 
     {5.096347195263593, 7}, {5.084406849538818, 5}, {5.083687849497659, 3}, 
     {5.076908628789699, 5}, {5.071665493400493, 3}, {5.066575009509178, 9}, 
     {5.064386009526395, 1}, {5.057150764716826, 7}, {5.04264137200178, 3}, 
     {5.03841085244302, 11}, {5.036724792755207, 3}, {5.024845514406007, 5}, 
     {5.017884109839131, 7}, {5.014366355282728, 1}, {5.005191577355031, 3}, 
     {4.99736596280269, 5}, {4.976612234698982, 5}, {4.961609774139168, 7}, 
     {4.950317880870318, 3}, {4.949224926710235, 5}, {4.924050547150138, 3}, 
     {4.917699938130183, 5}, {4.915359763561732, 1}, {4.912532598089091, 9}, 
     {4.898911591003824, 7}, {4.893314669915466, 9}, {4.875908297130412, 5}, 
     {4.860517734880723, 1}, {4.856922713261852, 7}, {4.852578379546631, 9}, 
     {4.85197309263099, 3}, {4.844386900509695, 7}, {4.818937798944509, 1}, 
     {4.815037041754775, 5}, {4.802866398802573, 5}, {4.794677596292483, 3}, 
     {4.793870428233588, 1}, {4.790086010090022, 7}, {4.780627354226086, 9}, 
     {4.777094404306507, 3}, {4.772395951839638, 7}, {4.747226165537582, 5}, 
     {4.744859661218333, 9}, {4.74169944115483, 3}, {4.71432036392207, 5}, 
     {4.692852047393595, 3}, {4.687161942593253, 3}, {4.686577846242099, 7}, 
     {4.67794674948735, 5}, {4.667858540933071, 7}, {4.639965301826961, 7}, 
     {4.634821960450364, 3}, {4.622810037633207, 3}, {4.57944114259745, 5}, 
     {4.563167635900494, 1}, {4.562629189560044, 3}, {4.561180936610569, 5}, 
     {4.547457612180951, 7}, {4.52709121876422, 5}, {4.527067079303875, 11}, 
     {4.509718035370102, 5}, {4.502962591563956, 7}, {4.493798156958048, 5}, 
     {4.47416019347593, 3}, {4.442907377047946, 7}, {4.428622514782913, 5}, 
     {4.420696483171537, 7}, {4.404416801018274, 5}, {4.396638877727213, 3}, 
     {4.39309776851994, 3}, {4.365660292786476, 9}, {4.361301047713426, 3}, 
     {4.332898209579948, 7}, {4.307432272545644, 3}, {4.304912358577141, 5}, 
     {4.287819961475419, 1}, {4.284277033662436, 5}, {4.284055356453512, 7}, 
     {4.273643436278025, 7}, {4.265579004301684, 5}, {4.254656703369182, 9}, 
     {4.249478283437285, 1}, {4.245841948474076, 1}, {4.219152579856666, 5}, 
     {4.214280686703457, 7}, {4.200897150634355, 3}, {4.194565958564134, 3}, 
     {4.172812965131002, 7}, {4.142811296066234, 5}, {4.136324118622616, 7}, 
     {4.136108623734039, 9}, {4.129938135411616, 9}, {4.092236192602052, 5}, 
     {4.089203657567201, 3}, {4.076112477678506, 11}, {4.05514761880311, 3}, 
     {4.038149719894092, 1}, {4.037174149831436, 5}, {3.992535475228212, 9}, 
     {3.954285841398256, 7}, {3.941489039013883, 1}, {3.893168784302606, 5}, 
     {3.891750877346169, 5}, {3.864840600299993, 11}, {3.863091159533602, 7}, 
     {3.858626239556815, 3}, {3.857598471755237, 3}, {3.852552412022306, 1}, 
     {3.840308695451131, 5}, {3.781139433596803, 5}, {3.725650772571591, 7}, 
     {3.720200149005714, 3}, {3.678400238390428, 9}, {3.65104647356172, 7}, 
     {3.578996447443341, 5}, {3.572220321476733, 7}, {3.571982524551757, 11}, 
     {3.558237618860865, 3}, {3.553828586723093, 3}, {3.518326167868351, 5}, 
     {3.501213708348566, 9}, {3.497163152177833, 7}, {3.432803466319786, 3}, 
     {3.357500451241614, 9}, {3.288607275302583, 7}, {3.28777682527704, 3}, 
     {3.266559699564749, 5}, {3.257720992094849, 5}, {3.237378862475941, 9}, 
     {3.150144633964162, 3}, {3.110307092586397, 7}, {3.109808843203949, 5}, 
     {3.034682652992237, 5}, {3.017179208768499, 7}, {2.996226217656874, 1}, 
     {2.989951818515828, 3}, {2.930090148474997, 5}, {2.904988303666107, 7}, 
     {2.904775231055779, 7}, {2.867031923653983, 9}, {2.796277125999354, 11}, 
     {2.711080836290185, 3}, {2.691191293459397, 9}, {2.459274803314534, 1}, 
     {2.40531563512058, 5}, {2.187062378230317, 5}, {2.12624514541116, 7}, 
     {2.006816706873741, 3}, {1.877318817222741, 3}, {1.873381593029642, 5}, 
     {1.727121236647292, 7}, {1.714113579972945, 7}, {1.461584594730533, 9}, 
     {1.271733814480818, 11}}


==> supermultiplets_U1U1.wl <==
E0MGRAVkk0 = {{2.5, 1}}
 
E0GRAVkk1 = {{3.689247256681482, 4}, {2.941120602237564, 4}}
 
E0GRAVkk2 = {{4.996267415283326, 4}, {4.818762578999976, 4}, {4.5, 1}, 
     {4.201562118716424, 4}, {4.082207001484488, 4}, {4.04138126514911, 3}, 
     {3.928824242318382, 4}, {3.692582403567252, 2}, {3.35156261782346, 4}, 
     {3.310636475700496, 4}, {3.29128784747792, 1}}
 
E0GRAVkk3 = {{6.333162075791295, 4}, {6.076757927815119, 8}, 
     {5.632326378331041, 4}, {5.530140832145748, 4}, {5.318346050708499, 8}, 
     {5.239151898218427, 4}, {5.14687089396065, 8}, {5.124427053805603, 4}, 
     {5.01971329165797, 4}, {4.773321821761869, 4}, {4.672272525782502, 4}, 
     {4.647644856303331, 4}, {4.514774253377348, 8}, {4.425513463645049, 4}, 
     {4.378838049160541, 4}, {4.314265035327097, 4}, {4.301935658461086, 8}, 
     {4.126237191547982, 4}, {3.995153953617616, 4}, {3.74765733137346, 4}, 
     {3.66935590970884, 8}, {3.64188029833005, 4}}
 
E0GINOkk0 = {{3., 1}, {2.732050807568877, 2}, {2.5, 4}}
 
E0GINOkk1 = {{4.371136456103949, 4}, {3.852972938699926, 4}, 
     {3.845207879911715, 8}, {3.693838600559409, 4}, {3.235998114170041, 4}, 
     {3.205447893311271, 4}, {2.916111814831448, 4}, {2.845207879911715, 8}, 
     {2.72591245244064, 4}, {2.650839708269555, 4}}
 
E0GINOkk2 = {{5.765658044971939, 4}, {5.509805205182559, 4}, 
     {5.193178263345038, 8}, {5.10932735441418, 4}, {5.073184903712876, 4}, 
     {5.065870069175306, 4}, {4.976432699800156, 4}, {4.905207475020494, 2}, 
     {4.870645744442597, 1}, {4.866857732250292, 4}, {4.715522342281347, 4}, 
     {4.695644549351477, 4}, {4.688868446920096, 1}, {4.664724743301155, 4}, 
     {4.624258098805321, 2}, {4.490292203833425, 1}, {4.450805196332306, 4}, 
     {4.442451838979123, 4}, {4.442156644965604, 4}, {4.386545877560364, 4}, 
     {4.380448381912305, 2}, {4.355967716679386, 1}, {4.347250134576111, 1}, 
     {4.282527194697172, 8}, {4.240823462417706, 4}, {4.240472956592956, 1}, 
     {4.166545096048622, 4}, {4.135914482439038, 4}, {4.088418951762497, 4}, 
     {4.073284460224618, 4}, {4.01833667721821, 4}, {4.006703373202338, 4}, 
     {4.00301463517145, 4}, {4.000000000000002, 8}, {3.98437002966319, 2}, 
     {3.954433741275583, 4}, {3.815131037960537, 4}, {3.691690580580315, 2}, 
     {3.684861988023359, 4}, {3.60525749117005, 4}, {3.603422412156471, 4}, 
     {3.592616668748553, 2}, {3.557440104425636, 4}, {3.516131449017351, 4}, 
     {3.456465763076578, 1}, {3.381465643537229, 1}, {3.374604128224854, 2}, 
     {3.262094049440638, 4}, {3.260688986553392, 4}, {3.211847930551336, 8}, 
     {3.134324487154038, 1}, {3.124499076939321, 4}, {3.093360192335747, 4}, 
     {3.0397240077535, 4}, {3.031706871600736, 4}, {3., 1}, 
     {2.963236936515244, 4}, {2.923443763191322, 4}, {2.917720321107446, 4}, 
     {2.916926690075172, 2}}
 
E0GINOkk3 = {{7.146062896247477, 4}, {6.815828194785572, 8}, 
     {6.547471489554853, 8}, {6.430547986035004, 4}, {6.357082518580786, 8}, 
     {6.303983489733437, 8}, {6.196950201733621, 4}, {6.18441088617012, 8}, 
     {6.166037059559875, 4}, {6.110223706541363, 4}, {5.998018127420226, 4}, 
     {5.959900678557707, 4}, {5.953410696759663, 8}, {5.889742048905883, 8}, 
     {5.845584906306698, 4}, {5.721850933182019, 8}, {5.705875851903831, 4}, 
     {5.682536298092345, 4}, {5.670819104482396, 8}, {5.664660117349922, 4}, 
     {5.662606620778503, 4}, {5.650026774718157, 4}, {5.635588261068767, 8}, 
     {5.529716037219815, 4}, {5.486480139015402, 8}, {5.480789016386355, 8}, 
     {5.436498121573432, 4}, {5.434272330856778, 8}, {5.393245345284755, 8}, 
     {5.388387813988851, 4}, {5.368533322705361, 4}, {5.354419713571066, 4}, 
     {5.313052744674531, 4}, {5.30788655293196, 8}, {5.253664491441937, 4}, 
     {5.246017096842168, 4}, {5.228850975704875, 8}, {5.225071283700498, 4}, 
     {5.206630439208504, 4}, {5.178021414575277, 4}, {5.164291106926976, 8}, 
     {5.160448791377176, 8}, {5.132531851034858, 4}, {5.124582539303972, 4}, 
     {5.114735971237074, 4}, {5.109354488174342, 4}, {5.080692475204745, 8}, 
     {5.024794293083017, 4}, {5.022728268743078, 4}, {4.995412323314453, 4}, 
     {4.920462437608077, 8}, {4.919696600009088, 4}, {4.899945865982325, 8}, 
     {4.895935007886962, 4}, {4.88151403001061, 4}, {4.872006015144634, 4}, 
     {4.856489847359121, 4}, {4.824046699691866, 4}, {4.792598770248691, 4}, 
     {4.771596074330833, 4}, {4.756087767858991, 8}, {4.73926244924249, 4}, 
     {4.717192701727502, 8}, {4.70635614704886, 8}, {4.701647756199804, 4}, 
     {4.660540684110338, 4}, {4.644125281281212, 4}, {4.626403766200916, 8}, 
     {4.618418064239746, 4}, {4.587891633669487, 8}, {4.558636576863257, 4}, 
     {4.525728475622136, 8}, {4.510733008080331, 4}, {4.467640533732637, 4}, 
     {4.46754591637893, 4}, {4.463227534626164, 8}, {4.419289282699378, 4}, 
     {4.419095118072064, 4}, {4.417114017809907, 4}, {4.386086120420093, 8}, 
     {4.375314593297647, 4}, {4.372296942471792, 8}, {4.33996409689666, 4}, 
     {4.338681342737478, 8}, {4.335411876169866, 4}, {4.31684288685078, 4}, 
     {4.307886552931956, 8}, {4.273589770077318, 4}, {4.239819134261186, 4}, 
     {4.213130401527666, 4}, {4.189432596185805, 8}, {4.18673666445928, 4}, 
     {4.17596011357497, 4}, {4.101075828282562, 4}, {4.098496325102521, 8}, 
     {4.046101456627735, 4}, {4.011970424443933, 8}, {4.009178038222076, 4}, 
     {3.986571654756364, 4}, {3.98178539360275, 4}, {3.919994667900225, 8}, 
     {3.870405015599322, 4}, {3.84030317886103, 4}, {3.822345332297534, 4}, 
     {3.804509856032808, 8}, {3.789751668570693, 4}, {3.720270097078844, 4}, 
     {3.656010481465902, 4}, {3.653915547637796, 8}, {3.621582054802616, 4}, 
     {3.583008532121317, 8}, {3.555736932094464, 4}, {3.474807885632324, 8}, 
     {3.42005933665924, 4}, {3.40714037161195, 4}, {3.396330855187524, 8}, 
     {3.376920396163231, 4}, {3.342093492126176, 8}, {3.321267805664754, 4}, 
     {3.245407529499916, 8}, {3.183776508194574, 8}, {3.181914067239246, 4}, 
     {3.165822189791218, 4}, {3.158710179281198, 4}}
 
E0MVECkk0 = {{1.5, 2}}
 
E0VECkk0 = {{3.58113883008419, 4}, {2.5, 4}, {1.58113883008419, 4}}
 
E0VECkk1 = {{4.840799471086948, 8}, {4.407918271301386, 4}, 
     {4.373522352679728, 4}, {4.065067821314465, 4}, {4.050350927439459, 8}, 
     {3.932247638135858, 4}, {3.794937350524236, 4}, {3.681076502471936, 8}, 
     {3.641111318560816, 4}, {3.616857419461511, 4}, {3.321397618910129, 4}, 
     {3.289077831390255, 4}, {3.155620994409343, 8}, {2.949827588787382, 4}, 
     {2.844430478127784, 4}, {2.802522929426197, 4}, {2.575011173530568, 8}, 
     {2.375432911043504, 4}, {2.099859006973798, 4}, {1.794112041368875, 4}, 
     {1.79251836696435, 8}, {1.75094106031644, 4}}
 
E0VECkk2 = {{6.165097230855093, 8}, {6.01340245535814, 4}, 
     {5.722564781615655, 4}, {5.681046509784729, 4}, {5.675334781901938, 4}, 
     {5.616996850286275, 4}, {5.359676444831097, 8}, {5.323912810721893, 4}, 
     {5.281086252557116, 4}, {5.275549125253916, 1}, {5.253875617731412, 2}, 
     {5.250551891680038, 4}, {5.246888914799622, 4}, {5.21302057028252, 4}, 
     {5.180484063441631, 1}, {5.165753906165912, 4}, {5.080924276089387, 4}, 
     {5.047397152884343, 4}, {5.031087598025318, 8}, {4.964071251158024, 4}, 
     {4.951647165294401, 4}, {4.939806713120127, 2}, {4.938626895777439, 1}, 
     {4.933873777502394, 1}, {4.930219507816885, 4}, {4.911806857027704, 4}, 
     {4.905763154612315, 4}, {4.891950324178318, 1}, {4.841491853606551, 4}, 
     {4.832809185895278, 2}, {4.817088626916801, 4}, {4.78402721059334, 4}, 
     {4.758304665416079, 4}, {4.735499538230195, 4}, {4.708357680730487, 4}, 
     {4.696944541894205, 4}, {4.593836860313454, 4}, {4.58506632126347, 1}, 
     {4.567943025033927, 2}, {4.566969323541257, 1}, {4.546662638540494, 4}, 
     {4.541364328798118, 2}, {4.5, 1}, {4.478996614918668, 8}, 
     {4.477311565057301, 4}, {4.472512703283379, 4}, {4.469527396761373, 4}, 
     {4.467113197171023, 4}, {4.445794688183564, 4}, {4.437085034966418, 2}, 
     {4.42853655535779, 8}, {4.399171860124748, 4}, {4.393944945704376, 4}, 
     {4.380006222745385, 1}, {4.355278457640691, 1}, {4.354101966249685, 4}, 
     {4.34231343123615, 4}, {4.286803820755703, 4}, {4.271517753173547, 1}, 
     {4.259497282389773, 4}, {4.206250003072183, 4}, {4.192591537746366, 4}, 
     {4.168971825297937, 2}, {4.162194107438363, 4}, {4.150237650317417, 4}, 
     {4.148882969274521, 4}, {4.142433543440772, 1}, {4.088339126407039, 1}, 
     {4.076713483142989, 2}, {4.064710500295883, 4}, {4.062258998802859, 4}, 
     {4.043133999854608, 4}, {4.037121827566329, 8}, {4.024551655517254, 4}, 
     {3.990700521029313, 4}, {3.98619273356563, 4}, {3.950740983522163, 4}, 
     {3.942107422711396, 1}, {3.923975030160565, 2}, {3.923273784073324, 1}, 
     {3.885418346202172, 4}, {3.879757723572186, 8}, {3.872281323269014, 2}, 
     {3.831809256226913, 4}, {3.812138417836982, 4}, {3.798219613424305, 4}, 
     {3.768445721540963, 4}, {3.700351105956934, 1}, {3.693969509547427, 4}, 
     {3.673914407424843, 4}, {3.659179724037243, 2}, {3.656517847052408, 4}, 
     {3.648839387397002, 4}, {3.641402915558078, 4}, {3.596303054775263, 1}, 
     {3.57290140928333, 4}, {3.561494245747914, 4}, {3.519321779885441, 1}, 
     {3.498646712929326, 4}, {3.465113134126124, 8}, {3.457725948930687, 4}, 
     {3.442395845398307, 2}, {3.434842382791622, 4}, {3.4146108049542, 4}, 
     {3.365951021296143, 4}, {3.307623758452933, 1}, {3.285655782170906, 1}, 
     {3.276433875746568, 2}, {3.254352398954085, 4}, {3.232124732836163, 1}, 
     {3.191752268226292, 4}, {3.185097835474991, 4}, {3.184101963888016, 4}, 
     {3.161717547048537, 4}, {3.075886432460639, 2}, {3.018357507315005, 4}, 
     {2.992835676702608, 1}, {2.981555246119146, 4}, {2.913799373046935, 4}, 
     {2.871875857673579, 8}, {2.850883689916681, 4}, {2.755744222164637, 2}, 
     {2.733154809143458, 4}, {2.731718348442244, 4}, {2.619664845189406, 4}, 
     {2.581950553134001, 4}, {2.567260365975646, 1}, {2.485454012541382, 4}, 
     {2.407492220268351, 2}, {2.397446976098365, 4}, {2.394032117854905, 1}, 
     {2.346359841783381, 4}, {2.117740484626531, 4}, {2.053199306241891, 8}, 
     {2.046661258947591, 4}, {2.013069664268573, 4}, {2.005952241640234, 4}, 
     {1.986499005227189, 4}, {1.978348828761571, 2}}
 
E0VECkk3 = {{7.509147443277931, 8}, {7.280472510231387, 8}, 
     {7.066773671994342, 4}, {7.021109482146794, 4}, {6.992453226588686, 8}, 
     {6.838118464716319, 8}, {6.703615319777823, 4}, {6.699858098818843, 8}, 
     {6.571458489206277, 8}, {6.532744628299491, 4}, {6.530838962301531, 4}, 
     {6.526857264901855, 8}, {6.496404989867636, 8}, {6.480862539043596, 4}, 
     {6.384978141534449, 8}, {6.378066618701216, 8}, {6.362833455072536, 4}, 
     {6.28883110032473, 8}, {6.253961819264948, 4}, {6.252962191569947, 8}, 
     {6.211996061539767, 4}, {6.195434514527098, 8}, {6.194210356197422, 8}, 
     {6.187366339486462, 4}, {6.155409621927082, 4}, {6.133262374505548, 4}, 
     {6.123533919002256, 8}, {6.061548273489253, 4}, {6.059591489375073, 4}, 
     {6.043739447618035, 4}, {6.041696727661921, 8}, {6.022234173870619, 4}, 
     {5.987474874774797, 8}, {5.971916221191629, 4}, {5.965050295187217, 8}, 
     {5.905005149344836, 4}, {5.886010698960289, 8}, {5.855469651329187, 4}, 
     {5.843992361621656, 4}, {5.83562691832026, 4}, {5.835299632925794, 8}, 
     {5.830861262287616, 8}, {5.823321482487952, 4}, {5.782881223491536, 4}, 
     {5.752973658837673, 8}, {5.748423369320558, 4}, {5.741675227881842, 8}, 
     {5.729881459974671, 4}, {5.727353015412923, 4}, {5.720708566174568, 8}, 
     {5.717695341369934, 8}, {5.686150683835875, 8}, {5.683035168714077, 4}, 
     {5.667271304729321, 8}, {5.657275384102029, 4}, {5.655118201036031, 4}, 
     {5.650863594534156, 4}, {5.620404604290707, 4}, {5.618344259212718, 4}, 
     {5.596522510939973, 8}, {5.569057643959237, 8}, {5.567642037561618, 4}, 
     {5.564836479514512, 8}, {5.495836073980751, 4}, {5.491253479916541, 4}, 
     {5.485964834542526, 4}, {5.472105575898593, 4}, {5.468618718466484, 8}, 
     {5.468466890987173, 4}, {5.467811096872069, 4}, {5.451813628647207, 8}, 
     {5.449340802684842, 8}, {5.438392822268688, 4}, {5.43203716381933, 4}, 
     {5.407742634221208, 8}, {5.407373850750142, 4}, {5.397084493268353, 4}, 
     {5.39275296476214, 4}, {5.381516602617829, 8}, {5.340601398457656, 8}, 
     {5.340189473741202, 4}, {5.322940898380515, 8}, {5.320679874885789, 4}, 
     {5.309218359060634, 8}, {5.307008075690475, 4}, {5.292187685550721, 8}, 
     {5.281442785200167, 4}, {5.277992066345068, 8}, {5.274255343828684, 4}, 
     {5.263889778515663, 4}, {5.263075960619915, 8}, {5.253554287667272, 4}, 
     {5.247853578568621, 4}, {5.246843495903057, 4}, {5.238510973876427, 8}, 
     {5.219392020033388, 4}, {5.219327475145347, 4}, {5.218689089858196, 4}, 
     {5.189448959820258, 4}, {5.17893173944335, 8}, {5.153465860713428, 8}, 
     {5.151174422226152, 4}, {5.130112028428668, 4}, {5.125475351633661, 4}, 
     {5.125301583288562, 8}, {5.10383876686234, 4}, {5.1028393218965, 8}, 
     {5.099715540634976, 4}, {5.097146667347176, 4}, {5.078645921511112, 8}, 
     {5.064649698587024, 4}, {5.060789347052924, 4}, {5.058733028317744, 4}, 
     {5.031178883289845, 4}, {5.025463195598278, 8}, {5.021157493964946, 4}, 
     {5.001765391826268, 8}, {4.98678867720117, 4}, {4.975715984602295, 4}, 
     {4.96643015124917, 4}, {4.952863676236628, 4}, {4.952823661163043, 8}, 
     {4.940815760203416, 4}, {4.931236634313995, 4}, {4.930441093274549, 8}, 
     {4.908995858538509, 8}, {4.904601750206677, 4}, {4.897561097331786, 4}, 
     {4.890902618809495, 8}, {4.884400067346337, 4}, {4.861177530481252, 4}, 
     {4.856995399697074, 8}, {4.856784927506839, 4}, {4.852144341337926, 8}, 
     {4.830312164936105, 8}, {4.822507274775567, 4}, {4.786792712565793, 4}, 
     {4.784176760595532, 8}, {4.777421250403292, 4}, {4.761687061982735, 8}, 
     {4.758859710316429, 4}, {4.7558907392577, 8}, {4.748133448596188, 4}, 
     {4.746230649652871, 4}, {4.736719454959195, 8}, {4.731675393622788, 4}, 
     {4.728171861644627, 4}, {4.707674886662179, 8}, {4.706005121860456, 4}, 
     {4.70115072205723, 8}, {4.699187305232437, 4}, {4.664159198995471, 4}, 
     {4.661071257678336, 4}, {4.647834494349174, 8}, {4.637376948227255, 4}, 
     {4.633795854108631, 4}, {4.626746994770182, 8}, {4.615621834389224, 8}, 
     {4.6152041562021, 4}, {4.603921108692134, 4}, {4.601929715806241, 4}, 
     {4.593774081726544, 4}, {4.591154271246108, 4}, {4.584378991769829, 8}, 
     {4.569033631874431, 4}, {4.534298828780688, 8}, {4.532756975188755, 4}, 
     {4.5269836374346, 4}, {4.523971166627088, 8}, {4.517468914867309, 4}, 
     {4.503727595249597, 4}, {4.476121591814419, 4}, {4.468026531688401, 4}, 
     {4.468019767941571, 4}, {4.452412376531303, 4}, {4.438548036420398, 8}, 
     {4.417488491413082, 8}, {4.414906883961986, 4}, {4.408465991155112, 4}, 
     {4.386810159451774, 4}, {4.382951181325714, 4}, {4.375200888015655, 4}, 
     {4.365741017253243, 8}, {4.340976413654128, 4}, {4.340554240399308, 4}, 
     {4.336120672531432, 8}, {4.331815423002202, 8}, {4.307112828020377, 4}, 
     {4.302796370470923, 8}, {4.297278046538392, 4}, {4.264411973252532, 4}, 
     {4.263988291672553, 8}, {4.259967596703067, 8}, {4.246115170837772, 4}, 
     {4.23968148373168, 8}, {4.222333322377395, 4}, {4.20252699973022, 8}, 
     {4.202073820427935, 8}, {4.192153999995776, 4}, {4.179387107196214, 8}, 
     {4.146670878079743, 4}, {4.146133474483801, 4}, {4.140753454503083, 8}, 
     {4.135091932101257, 4}, {4.124167922448338, 4}, {4.112160597726079, 4}, 
     {4.092669043062611, 4}, {4.079486982841913, 4}, {4.063778168520539, 8}, 
     {4.056809230210862, 4}, {4.050122390245991, 4}, {4.044073366656458, 8}, 
     {4.042146026500919, 4}, {3.98861716189194, 8}, {3.977845367677202, 4}, 
     {3.977796190688715, 8}, {3.958553040760172, 4}, {3.955930363644075, 8}, 
     {3.936773283982471, 4}, {3.93447952549134, 4}, {3.915248493791539, 4}, 
     {3.91203801561656, 8}, {3.897395437138299, 8}, {3.882880797555003, 4}, 
     {3.871550020232808, 4}, {3.857426590288488, 8}, {3.808220730748614, 4}, 
     {3.805777597635553, 4}, {3.791853637964076, 8}, {3.770601629296007, 4}, 
     {3.769715740495591, 8}, {3.739335188009662, 4}, {3.733113526134376, 8}, 
     {3.71330902561265, 8}, {3.707829860040153, 4}, {3.701957366371713, 4}, 
     {3.675918760918801, 8}, {3.653572563070178, 4}, {3.649212615196207, 4}, 
     {3.624672835511205, 4}, {3.564195652647036, 4}, {3.561438211055189, 4}, 
     {3.557101225199508, 4}, {3.542399096154598, 4}, {3.519287404636562, 8}, 
     {3.512747352450847, 4}, {3.489483217233486, 4}, {3.461660124751684, 4}, 
     {3.43330511969781, 4}, {3.422658751705381, 8}, {3.312379441790888, 8}, 
     {3.309030983470043, 4}, {3.286109475462536, 4}, {3.275452005188545, 8}, 
     {3.263196002283885, 4}, {3.216368772489632, 4}, {3.211813641114053, 4}, 
     {3.192631126639099, 8}, {3.191236480187107, 8}, {3.1258146174524, 8}, 
     {3.075945177527804, 4}, {3.054358158598797, 4}, {3.009770729050521, 8}, 
     {2.977963911862041, 8}, {2.913103844527411, 4}, {2.902250957634466, 4}, 
     {2.885915345089594, 8}, {2.770603891986447, 4}, {2.734234950918689, 4}, 
     {2.732691149332052, 4}, {2.730179665916596, 8}, {2.649017035358672, 8}, 
     {2.642874081877166, 4}, {2.583231710927757, 4}, {2.405856176321914, 4}, 
     {2.347651147643932, 8}, {2.329796335356866, 8}, {2.274425461386393, 4}, 
     {2.259595511832728, 8}, {2.252309144775711, 4}, {2.239695745337314, 8}, 
     {2.232389753449307, 4}}
 
E0CHIRALkk0 = {{3.805883701475779, 4}, {3.732050807568877, 1}, 
     {1.732050807568877, 1}, {1.5, 4}, {1.356393958692601, 4}, {1., 2}}
 
E0CHIRALkk1 = {{5.09799432263293, 4}, {4.833941128149772, 8}, 
     {4.749240443269295, 4}, {4.201031783952433, 4}, {4.194341149496417, 4}, 
     {4.127839850437425, 4}, {4.029459250396589, 8}, {3.912408373095256, 4}, 
     {3.641910011060512, 4}, {3.542999723514179, 8}, {3.457379109315813, 4}, 
     {3.329465084738885, 4}, {3.137864342642736, 8}, {2.975498659674288, 4}, 
     {2.477318637930426, 4}, {2.24091119740478, 8}, {2.164386680730092, 4}, 
     {1.610208907268621, 4}, {1.306714788451972, 4}, {1.239255293399485, 4}, 
     {1.214708953905455, 8}, {1.156116337593395, 4}}
 
E0CHIRALkk2 = {{6.427811656947972, 4}, {6.104738104589941, 8}, 
     {6.092985033387263, 4}, {6.038327389321768, 4}, {5.996931846657751, 4}, 
     {5.795973417213603, 4}, {5.554774055034435, 4}, {5.508777633810954, 1}, 
     {5.455750214629971, 4}, {5.430625734682262, 4}, {5.410121778898571, 4}, 
     {5.340323154701336, 2}, {5.335232668700883, 4}, {5.329806145693226, 4}, 
     {5.307987493190839, 1}, {5.298949096171217, 8}, {5.27500564153174, 1}, 
     {5.219903816156594, 4}, {5.170648354922156, 8}, {5.143650440078415, 4}, 
     {5.11504508943574, 1}, {5.106192138729086, 4}, {5.088489884705196, 2}, 
     {5.048014973299806, 4}, {5.01401414427222, 4}, {5., 1}, 
     {4.94269458481083, 1}, {4.924416028669741, 8}, {4.905312986759725, 4}, 
     {4.872583163354203, 4}, {4.840828982477832, 1}, {4.830809227594244, 4}, 
     {4.809990601879379, 4}, {4.798569372144952, 4}, {4.79399956497506, 4}, 
     {4.780152151541663, 2}, {4.77614594045355, 1}, {4.772848964647563, 4}, 
     {4.669303502876535, 4}, {4.657072793918022, 1}, {4.652704538047239, 1}, 
     {4.638658910687397, 4}, {4.633367774216661, 1}, {4.630532360693612, 4}, 
     {4.605610055321381, 4}, {4.601593139862477, 4}, {4.587889544428195, 4}, 
     {4.585229908170663, 4}, {4.57133873649882, 4}, {4.529342693561685, 4}, 
     {4.525192402292447, 4}, {4.513483281113278, 1}, {4.447165592690993, 4}, 
     {4.436894427547288, 8}, {4.434361413103349, 2}, {4.38470438321878, 1}, 
     {4.381551052537657, 4}, {4.381533879375132, 4}, {4.358895592292798, 4}, 
     {4.319396230839567, 1}, {4.313218292447509, 4}, {4.288622018416925, 4}, 
     {4.287556767861516, 4}, {4.273039731964819, 8}, {4.263795268906115, 1}, 
     {4.226716664574144, 4}, {4.188704613076864, 1}, {4.178537890381072, 2}, 
     {4.164657355180837, 4}, {4.163408579276201, 1}, {4.157220858769957, 4}, 
     {4.107362015263502, 4}, {4.084968959245579, 4}, {4.012702975100057, 4}, 
     {3.990285831388498, 4}, {3.979528884123041, 1}, {3.978889546469102, 2}, 
     {3.972701829160794, 1}, {3.951412404245966, 1}, {3.916468054839599, 4}, 
     {3.881987714269363, 4}, {3.879192834792719, 8}, {3.875376408120303, 4}, 
     {3.8007062542646, 4}, {3.770449689256265, 1}, {3.711763288471298, 4}, 
     {3.706930377792352, 2}, {3.701310991196645, 4}, {3.675482446359752, 4}, 
     {3.666502508517913, 1}, {3.660326678565375, 4}, {3.657005778578081, 4}, 
     {3.650450778902927, 4}, {3.638081302935721, 1}, {3.613011122079992, 4}, 
     {3.597967591470258, 2}, {3.562301405073207, 4}, {3.548877973248497, 4}, 
     {3.510011025595901, 4}, {3.502990854314017, 8}, {3.48710579673823, 4}, 
     {3.425026302749572, 4}, {3.4084743818585, 1}, {3.39025429703333, 4}, 
     {3.298530792765276, 4}, {3.292167818373072, 4}, {3.269669686049573, 4}, 
     {3.176689663933406, 1}, {3.1488586189971, 8}, {3.135419839955119, 4}, 
     {2.991434003891751, 1}, {2.920053993163861, 1}, {2.90125291928834, 4}, 
     {2.899481685375064, 4}, {2.81420250483994, 4}, {2.720121742613288, 4}, 
     {2.675869778690338, 1}, {2.65671625975317, 4}, {2.643383955222323, 4}, 
     {2.61942970260781, 1}, {2.594421594929341, 4}, {2.593402912502061, 1}, 
     {2.545324172555084, 1}, {2.519099418607147, 2}, {2.477360459608699, 8}, 
     {2.447846457126693, 4}, {2.412548926831069, 4}, {2.409640700787587, 4}, 
     {2.403256685356334, 4}, {2., 2}, {1.91487244723362, 1}, 
     {1.88028938504751, 4}, {1.852589392927101, 4}, {1.602000325775752, 4}, 
     {1.503657046307896, 4}, {1.500099591421301, 4}, {1.475085243099681, 1}, 
     {1.188155264876303, 8}, {1.079662278234738, 4}, {1.039187026253744, 4}, 
     {1.030148827689164, 4}, {1.01060597338081, 1}}
 
E0CHIRALkk3 = {{7.772384894283665, 4}, {7.419732329743362, 8}, 
     {7.375907978851513, 8}, {7.309113558990789, 4}, {7.265911243613524, 8}, 
     {7.022150229329554, 8}, {6.914341267970229, 4}, {6.824021796891308, 4}, 
     {6.764501244232551, 8}, {6.720073195793484, 4}, {6.615754845655265, 8}, 
     {6.608267164268886, 8}, {6.596232328606859, 4}, {6.515062989526234, 8}, 
     {6.509399444982325, 4}, {6.497691945066747, 8}, {6.472421147908264, 4}, 
     {6.470677201013304, 4}, {6.461249172216599, 8}, {6.457776720562054, 4}, 
     {6.347748335391439, 8}, {6.330364090111129, 8}, {6.290512142879278, 8}, 
     {6.286224875801363, 8}, {6.268341788015654, 4}, {6.238912973650774, 8}, 
     {6.237656506455786, 4}, {6.141357309925264, 4}, {6.099654847799589, 8}, 
     {6.093982677033803, 8}, {6.068740818140791, 8}, {6.058270539853622, 4}, 
     {6.055166118048811, 4}, {6.038808181580999, 4}, {6.037707565259998, 8}, 
     {6.005300254062373, 4}, {5.989828933072869, 4}, {5.989211846629563, 4}, 
     {5.985896850114925, 4}, {5.950715910988773, 4}, {5.947065677682812, 8}, 
     {5.88972717934852, 8}, {5.888736144144102, 4}, {5.860813994629534, 4}, 
     {5.847881838208086, 8}, {5.844769966010742, 4}, {5.825220589719183, 8}, 
     {5.823556832821318, 4}, {5.802224080682788, 8}, {5.796382664444863, 4}, 
     {5.7777053937103, 4}, {5.766638667371285, 4}, {5.766248835995433, 8}, 
     {5.764525072763692, 4}, {5.743140657521955, 8}, {5.731201394659116, 4}, 
     {5.713347877942797, 4}, {5.703757322886468, 4}, {5.693585752671338, 8}, 
     {5.654993892579422, 4}, {5.645810488879029, 8}, {5.625007468974167, 8}, 
     {5.618145186431007, 4}, {5.613279585300564, 4}, {5.595117079093218, 8}, 
     {5.589531503007118, 4}, {5.568492081773443, 4}, {5.553153064188626, 4}, 
     {5.54787165173865, 8}, {5.536151919542752, 4}, {5.518427411035869, 4}, 
     {5.511990461995965, 4}, {5.511414998089001, 8}, {5.50529689984773, 8}, 
     {5.498189846796832, 8}, {5.486396381801846, 8}, {5.476757641002187, 4}, 
     {5.446928072707776, 4}, {5.44493129262837, 4}, {5.423273971287397, 8}, 
     {5.418220225813335, 8}, {5.417580747336694, 4}, {5.385545223196033, 4}, 
     {5.380550695492641, 8}, {5.374645413648475, 4}, {5.354871696202815, 4}, 
     {5.342184606324218, 8}, {5.339615239367111, 4}, {5.336063901148308, 4}, 
     {5.323771514801177, 8}, {5.298676454823397, 4}, {5.290012220977203, 4}, 
     {5.289589178743222, 8}, {5.275091233422411, 4}, {5.274113374511732, 4}, 
     {5.234686539303132, 4}, {5.219771131916234, 8}, {5.202349507670623, 4}, 
     {5.197924065694361, 8}, {5.190429860032686, 8}, {5.169167818804813, 4}, 
     {5.154184008981272, 8}, {5.146631914748144, 4}, {5.131769601017136, 4}, 
     {5.127638989211341, 4}, {5.125291900420321, 4}, {5.120427704337377, 4}, 
     {5.105951647127751, 8}, {5.100546001115763, 4}, {5.080879238270261, 4}, 
     {5.075296770217037, 8}, {5.071410287841755, 4}, {5.057245984244828, 4}, 
     {5.043489328746227, 4}, {5.040670553814254, 8}, {5.037189718808552, 4}, 
     {5.026921065125037, 4}, {5.024638085122429, 8}, {5.015850969376493, 4}, 
     {5.011717240485165, 4}, {4.988515299231, 4}, {4.986592502741638, 4}, 
     {4.979829069227979, 8}, {4.971802222123201, 8}, {4.963719503406157, 4}, 
     {4.948730647056767, 4}, {4.946255945798708, 4}, {4.944525676969843, 8}, 
     {4.941714163338469, 8}, {4.915942474636648, 8}, {4.908343964516654, 8}, 
     {4.905513722668319, 4}, {4.897925374016831, 8}, {4.89645599108834, 4}, 
     {4.861469395948994, 8}, {4.843647156446945, 4}, {4.841304247179869, 8}, 
     {4.835790642148021, 4}, {4.824883907373386, 4}, {4.811308481215978, 4}, 
     {4.790827172154353, 4}, {4.785938949645317, 8}, {4.785205320420636, 4}, 
     {4.782104360676164, 4}, {4.779019417323232, 4}, {4.764051394367109, 8}, 
     {4.755841144139746, 4}, {4.755817968302034, 4}, {4.746908288377959, 8}, 
     {4.71351304077346, 4}, {4.703290444906773, 4}, {4.702632456694467, 8}, 
     {4.689079721485316, 4}, {4.68411099753274, 4}, {4.675590647234313, 4}, 
     {4.669188322723808, 4}, {4.660230719268543, 8}, {4.646297601106842, 8}, 
     {4.633219970998947, 8}, {4.627138206278728, 4}, {4.616652914404943, 4}, 
     {4.596857371356895, 4}, {4.59071830025714, 8}, {4.590013562362475, 4}, 
     {4.582750379093142, 4}, {4.563491125003482, 8}, {4.538568901128666, 4}, 
     {4.533976098858431, 8}, {4.527862467569835, 4}, {4.511204233928495, 8}, 
     {4.479869545649741, 8}, {4.477363842643977, 4}, {4.470988957863672, 8}, 
     {4.470123776848164, 4}, {4.468929367806342, 4}, {4.447485518196234, 8}, 
     {4.416680936698429, 4}, {4.411380128196458, 4}, {4.394032308288226, 8}, 
     {4.367050164083378, 4}, {4.347905255046783, 4}, {4.346829267433376, 8}, 
     {4.340498030612802, 4}, {4.340038195817342, 4}, {4.32651826236291, 8}, 
     {4.278177956291863, 4}, {4.27378975774231, 4}, {4.2562229766637, 4}, 
     {4.239610254109514, 4}, {4.222295281063095, 8}, {4.20786657496932, 4}, 
     {4.205747560999379, 8}, {4.188318641484087, 4}, {4.186147929883495, 4}, 
     {4.17351692821989, 8}, {4.166029086151107, 4}, {4.125735245086072, 4}, 
     {4.118259578241981, 8}, {4.067401581516001, 4}, {4.0557484112008, 8}, 
     {4.046026632065388, 4}, {4.039436100645952, 4}, {4.010049337714891, 4}, 
     {4.009927017706178, 8}, {4.005692916547689, 8}, {4.005555285613469, 8}, 
     {4.004916858872835, 4}, {3.980221284188295, 4}, {3.972930812077098, 8}, 
     {3.972345608508787, 4}, {3.947152148532104, 4}, {3.938348551691641, 8}, 
     {3.929415126898526, 4}, {3.922524844608685, 4}, {3.902093161758032, 4}, 
     {3.876626279820901, 8}, {3.855151972474927, 8}, {3.850649887761867, 4}, 
     {3.817769784253625, 8}, {3.796897934200732, 4}, {3.796411513112763, 8}, 
     {3.780547786653848, 4}, {3.755628454430647, 4}, {3.752771360004765, 8}, 
     {3.710590909199975, 8}, {3.698606784816674, 4}, {3.660531370143882, 4}, 
     {3.653846824761681, 4}, {3.641119771782704, 8}, {3.640651159597716, 4}, 
     {3.638775262072356, 4}, {3.633115225518982, 8}, {3.619613883728776, 4}, 
     {3.584199007446723, 4}, {3.540033138846447, 8}, {3.421312115242287, 4}, 
     {3.415830698279367, 8}, {3.392142626006424, 8}, {3.386449714812117, 4}, 
     {3.376841243103613, 8}, {3.374741670662686, 4}, {3.339010240903413, 4}, 
     {3.321683489898479, 4}, {3.294135672621727, 8}, {3.248850587851913, 4}, 
     {3.233963414914342, 4}, {3.212634105558836, 8}, {3.17259701336321, 4}, 
     {3.111421892975718, 4}, {3.084535683078326, 8}, {3.031765457470364, 4}, 
     {2.992093319869295, 4}, {2.964050005708304, 4}, {2.939945159470203, 8}, 
     {2.939079429680119, 8}, {2.917640157917053, 4}, {2.899917207289131, 4}, 
     {2.835537561552448, 8}, {2.797118607473465, 4}, {2.75267060537607, 8}, 
     {2.737657889242369, 8}, {2.718545039480185, 4}, {2.675200322675512, 4}, 
     {2.668264718615639, 4}, {2.639352989285321, 8}, {2.62783000976427, 8}, 
     {2.336638652359493, 4}, {2.330288301246104, 4}, {2.210802102524364, 4}, 
     {2.186384643210002, 4}, {2.143716821835671, 8}, {1.904014262924118, 4}, 
     {1.841426902414676, 4}, {1.760658489930207, 8}, {1.680023875150661, 4}, 
     {1.500833323660952, 8}, {1.374093090730303, 4}, {1.312757172721753, 8}, 
     {1.299730727804131, 8}, {1.267401493148644, 4}}


==> supermultiplets_U1_V2569.wl <==
E0MGRAVkk0 = {{2.5, 1}}
 
E0GRAVkk1 = {{3.725664407455939, 2}, {3.553772692023556, 1}, 
     {3.310803643291708, 1}, {3.128167761390204, 2}, {3.073066520040425, 1}}
 
E0GRAVkk2 = {{5.072426877950186, 2}, {4.748197799257481, 2}, 
     {4.541465990128129, 1}, {4.516915093079894, 2}, {4.391152627032143, 2}, 
     {4.351991721534903, 1}, {4.327507664346062, 1}, {4.242083893235107, 1}, 
     {4.16464189878679, 2}, {4.138053178825962, 1}, {4.131960399138908, 1}, 
     {4.116329424569736, 2}, {3.790015373923386, 1}, {3.780261300052817, 2}, 
     {3.73157846904807, 1}, {3.705235529384704, 2}, {3.647188547246986, 2}, 
     {3.617305877540034, 1}}
 
E0GRAVkk3 = {{6.4486541677038, 2}, {6.081855474424379, 2}, 
     {5.821947686075987, 2}, {5.742041411164431, 2}, {5.720685700806776, 2}, 
     {5.54752587666849, 2}, {5.529870059767894, 1}, {5.43122620204545, 2}, 
     {5.426815303379777, 2}, {5.401342314922384, 2}, {5.368769086530905, 1}, 
     {5.367258938780647, 2}, {5.313222180203698, 1}, {5.302193360992799, 1}, 
     {5.226714791332943, 2}, {5.165157680185332, 1}, {5.130974536320134, 1}, 
     {5.117172884369044, 1}, {5.098910934975789, 2}, {5.048017382481393, 2}, 
     {5.0062271808677, 2}, {5.00516414640552, 2}, {4.975195093566657, 1}, 
     {4.973159245930041, 1}, {4.932881830847392, 2}, {4.821340369635695, 1}, 
     {4.807377818131778, 2}, {4.797974966583504, 2}, {4.780269226319652, 2}, 
     {4.770465558660397, 1}, {4.686853436635537, 1}, {4.676202467273392, 2}, 
     {4.673960141722572, 2}, {4.662378327166012, 1}, {4.660106952553208, 1}, 
     {4.654153402176844, 1}, {4.631973591249627, 2}, {4.601576689176886, 2}, 
     {4.34369795139667, 1}, {4.326976718355033, 2}, {4.296816206701428, 2}, 
     {4.269028383232915, 1}, {4.261409547539208, 2}, {4.195871511273595, 2}, 
     {4.18868511215668, 2}, {4.158244247620499, 2}, {4.156694320846961, 1}, 
     {4.141370646000633, 1}}
 
E0GINOkk0 = {{3.006031893374029, 1}, {2.715959962723714, 1}, 
     {2.670034149158722, 1}, {2.471297023355957, 2}, {2.272543855853383, 2}}
 
E0GINOkk1 = {{4.358415889003355, 2}, {4., 1}, {3.991371913393033, 1}, 
     {3.905630403741966, 1}, {3.891311098693841, 2}, {3.885089096550767, 2}, 
     {3.768038029748549, 1}, {3.72072726656886, 2}, {3.684692617379655, 1}, 
     {3.564985976923292, 2}, {3.463379040253904, 2}, {3.45385060753466, 1}, 
     {3.349509423131325, 2}, {3.319275301344213, 1}, {3.277996516698112, 1}, 
     {3.165210938236011, 2}, {3.134140273586109, 2}, {3.124442088301168, 1}, 
     {3.020927890491118, 2}, {3., 2}, {2.929385537630253, 2}, 
     {2.840049110234771, 1}, {2.836240088250194, 2}, {2.740012630013161, 1}, 
     {2.733437326289902, 2}, {2.691854057123874, 2}, {2.678676860057261, 1}}
 
E0GINOkk2 = {{5.777226729141624, 2}, {5.317421465803531, 2}, 
     {5.297358962823813, 2}, {5.18611708568932, 2}, {5.142136257469697, 2}, 
     {5.137104782442379, 2}, {5.135002950458317, 2}, {4.972663340402841, 1}, 
     {4.961833661378886, 2}, {4.956026383904066, 1}, {4.926907127807, 1}, 
     {4.890761978274854, 1}, {4.890076609476586, 2}, {4.847840503754082, 2}, 
     {4.797290557706629, 2}, {4.769341105913371, 1}, {4.768826132948871, 2}, 
     {4.761434973156781, 1}, {4.756301327945436, 1}, {4.733944072939224, 1}, 
     {4.688829327045088, 2}, {4.671279236235514, 2}, {4.650847822585734, 2}, 
     {4.604965384134769, 1}, {4.593124507410037, 2}, {4.565524539656201, 1}, 
     {4.545752641584399, 2}, {4.530333205723824, 1}, {4.479258466442004, 2}, 
     {4.479122189518176, 2}, {4.471030695597438, 2}, {4.442639302400019, 1}, 
     {4.415555549305448, 1}, {4.393955943308089, 1}, {4.389256746976907, 2}, 
     {4.388436231177135, 2}, {4.376103012204445, 2}, {4.35833756533909, 1}, 
     {4.346277604064236, 1}, {4.346178147382944, 2}, {4.343201147680653, 1}, 
     {4.316588435657299, 1}, {4.312524474852917, 2}, {4.305072671848819, 2}, 
     {4.287046336224969, 2}, {4.274227540592924, 1}, {4.263848739623659, 2}, 
     {4.207040158062687, 1}, {4.206970001443479, 2}, {4.198047195915295, 2}, 
     {4.124592403139301, 1}, {4.122804692122114, 2}, {4.108271738573626, 2}, 
     {4.103168018681772, 1}, {4.097153439741076, 1}, {4.095383525468234, 2}, 
     {4.078258289599255, 2}, {4.057362195953887, 1}, {4.048691373807926, 2}, 
     {4.021977852222359, 2}, {4.001178810222569, 1}, {3.967690431709934, 2}, 
     {3.966781177624536, 1}, {3.933444466489861, 2}, {3.931897335695913, 2}, 
     {3.892602355442124, 2}, {3.870344375519882, 2}, {3.866715950194565, 2}, 
     {3.859724892582588, 1}, {3.847819913319792, 1}, {3.793144083332298, 1}, 
     {3.732958369609809, 1}, {3.721371566158499, 2}, {3.716944993259105, 2}, 
     {3.69442915921445, 1}, {3.694158848245252, 1}, {3.64118563637072, 2}, 
     {3.629315279892598, 2}, {3.624646514066753, 1}, {3.598018318582133, 1}, 
     {3.564647500060155, 2}, {3.558726239633384, 2}, {3.537359432871895, 2}, 
     {3.537282185913665, 2}, {3.513623371398, 1}, {3.490148957934513, 1}, 
     {3.488478808407234, 1}, {3.45442020421963, 2}, {3.387524930829695, 2}, 
     {3.380671258690493, 2}, {3.355334291473909, 2}, {3.271844280471841, 1}, 
     {3.261272525474979, 1}, {3.233252093492271, 2}, {3.231448708843068, 1}, 
     {3.204139244429228, 2}, {3.200996484332967, 2}, {3.200882538566803, 2}, 
     {3.139223131574113, 2}, {3.128917705342932, 2}, {3.12520930007214, 1}, 
     {3.116095680731367, 1}}
 
E0GINOkk3 = {{7.189862382449575, 2}, {6.729982889615291, 2}, 
     {6.702321990784508, 2}, {6.546304554102775, 2}, {6.544119060907636, 2}, 
     {6.489571922250394, 2}, {6.440131167658402, 2}, {6.301159589612081, 2}, 
     {6.272438908729205, 2}, {6.244598114623074, 2}, {6.155871277792949, 2}, 
     {6.148071694929803, 2}, {6.124692574430412, 2}, {6.121817709043325, 2}, 
     {6.062462079881841, 2}, {6.047930244301953, 2}, {6.046655259597032, 2}, 
     {5.981830302499806, 2}, {5.96369535940525, 2}, {5.956131209905543, 1}, 
     {5.936371940409315, 1}, {5.904352205411503, 2}, {5.881874793439995, 1}, 
     {5.872581774185363, 2}, {5.869423023959089, 2}, {5.86619990190622, 2}, 
     {5.856522480752602, 2}, {5.842145661451897, 1}, {5.8362880381585, 2}, 
     {5.829967797678732, 1}, {5.821534188663249, 2}, {5.789586993559076, 2}, 
     {5.788414619660739, 1}, {5.786278168563526, 2}, {5.785876936376829, 1}, 
     {5.77636628124063, 2}, {5.77417410019969, 2}, {5.743947187463604, 2}, 
     {5.741028465390455, 2}, {5.732576044256983, 1}, {5.714447767001509, 2}, 
     {5.689586333736855, 1}, {5.678767030972831, 1}, {5.654997488088191, 2}, 
     {5.640048825565414, 2}, {5.635031814028309, 1}, {5.627607770191082, 2}, 
     {5.620684613964954, 2}, {5.620580237594763, 1}, {5.61724536484214, 2}, 
     {5.591000688871322, 1}, {5.574787460870513, 2}, {5.568775085666144, 2}, 
     {5.55607466239657, 1}, {5.548336192362563, 2}, {5.531300895109778, 2}, 
     {5.525912970824018, 1}, {5.513431917706276, 2}, {5.51185935209986, 1}, 
     {5.510808369066225, 2}, {5.506469086144059, 1}, {5.493167233500774, 2}, 
     {5.470963517599942, 2}, {5.463038531470164, 1}, {5.462604283162139, 2}, 
     {5.460168014263667, 1}, {5.456165914209899, 2}, {5.451871391047421, 2}, 
     {5.443994997572559, 2}, {5.440326112990573, 1}, {5.42799144722888, 2}, 
     {5.402105139148072, 2}, {5.392895612561754, 1}, {5.384777475492435, 2}, 
     {5.373840261556718, 2}, {5.356923681147229, 1}, {5.355982065515929, 1}, 
     {5.35595211456753, 2}, {5.351945528116052, 2}, {5.338525072273676, 2}, 
     {5.334025696748822, 1}, {5.332853674105229, 1}, {5.331548012409752, 2}, 
     {5.327366665840478, 1}, {5.324930860101769, 2}, {5.322850300615283, 1}, 
     {5.316701353596801, 2}, {5.30757415503663, 1}, {5.305845634818255, 2}, 
     {5.290180499309877, 1}, {5.284295194444333, 2}, {5.268335738775224, 2}, 
     {5.263341056340702, 1}, {5.261496495949996, 2}, {5.256914853391141, 1}, 
     {5.256162608614388, 2}, {5.248609759948357, 2}, {5.242233660718426, 1}, 
     {5.212157541876272, 1}, {5.201037544258704, 2}, {5.200018977904848, 1}, 
     {5.199545237481167, 2}, {5.189494846618782, 2}, {5.187025410837323, 2}, 
     {5.175776905619727, 2}, {5.168933093745747, 1}, {5.167528624397589, 2}, 
     {5.165578755573649, 1}, {5.164958728720591, 2}, {5.149694242470631, 2}, 
     {5.143800225725887, 2}, {5.134654836719897, 2}, {5.133486828324988, 2}, 
     {5.130967697488389, 2}, {5.1215542320575, 2}, {5.11766496709308, 1}, 
     {5.114575558275499, 1}, {5.092653908922071, 1}, {5.086177962786555, 2}, 
     {5.085848540284256, 1}, {5.082544581166727, 2}, {5.063322776688078, 2}, 
     {5.053811874046204, 1}, {5.049475316492703, 2}, {5.049371787626582, 2}, 
     {5.043060539672771, 2}, {5.038522555661611, 1}, {5.032327527929982, 2}, 
     {5.030513380961269, 2}, {5.030359029885816, 1}, {5.005394856626712, 1}, 
     {4.988450861946108, 2}, {4.980306689807465, 2}, {4.969097292959746, 1}, 
     {4.962795456256806, 2}, {4.959056137789883, 1}, {4.953116025416521, 2}, 
     {4.938165362706656, 2}, {4.935395126606957, 2}, {4.908673679714882, 1}, 
     {4.905059787183892, 2}, {4.904149611661859, 1}, {4.903356067352241, 2}, 
     {4.901978185219601, 1}, {4.899962444650449, 1}, {4.890599839823704, 1}, 
     {4.890183879901764, 2}, {4.889798985803645, 2}, {4.883591818720016, 1}, 
     {4.879763297965565, 2}, {4.879530933217665, 2}, {4.878448616370239, 2}, 
     {4.875829384098159, 2}, {4.839466595615852, 1}, {4.838729569507823, 2}, 
     {4.827826700390062, 1}, {4.813649025581801, 2}, {4.812279422316018, 2}, 
     {4.811599013099711, 1}, {4.811239910675611, 2}, {4.799367301004462, 2}, 
     {4.798644365454609, 1}, {4.795357368029821, 1}, {4.784833444611707, 1}, 
     {4.782493785602529, 2}, {4.779292181093318, 1}, {4.770877022742883, 2}, 
     {4.769118555119549, 1}, {4.751323502255362, 2}, {4.74269210166655, 2}, 
     {4.73643103466468, 2}, {4.736238840725996, 2}, {4.72243181591233, 1}, 
     {4.719703555899776, 1}, {4.709010645651038, 2}, {4.695117573362182, 2}, 
     {4.688474221566706, 2}, {4.688307384957839, 2}, {4.686977496769927, 1}, 
     {4.658157478037839, 2}, {4.655897531524288, 1}, {4.653524320302902, 2}, 
     {4.652434680631858, 1}, {4.649043267592932, 2}, {4.63821637001163, 2}, 
     {4.632939689161591, 2}, {4.627514721791592, 1}, {4.622613885888295, 1}, 
     {4.614066393694119, 1}, {4.611307661548316, 2}, {4.601024504664123, 1}, 
     {4.599368845801498, 2}, {4.592863259975541, 2}, {4.582666095475062, 2}, 
     {4.577712005992007, 1}, {4.562556919879714, 2}, {4.554031249739445, 2}, 
     {4.550177411116999, 1}, {4.53169884938909, 1}, {4.518173202439487, 2}, 
     {4.51760304352882, 2}, {4.509289942077645, 2}, {4.500505119859787, 2}, 
     {4.480312407032564, 1}, {4.475793149900264, 1}, {4.472201422348463, 2}, 
     {4.45625634350855, 2}, {4.454569946742144, 2}, {4.454282178871491, 1}, 
     {4.446981665689875, 2}, {4.44094309045537, 1}, {4.427402398639805, 1}, 
     {4.413649554599661, 2}, {4.409767569821871, 1}, {4.406490595383296, 2}, 
     {4.404567099887402, 2}, {4.391606133800668, 2}, {4.385016328995132, 1}, 
     {4.36065105043593, 2}, {4.355482462546406, 2}, {4.347784433632646, 1}, 
     {4.347679617994772, 1}, {4.343071993371328, 2}, {4.335136729995666, 1}, 
     {4.323255448765376, 2}, {4.320115310366962, 1}, {4.301005346936191, 2}, 
     {4.288976429989755, 2}, {4.275148965824963, 2}, {4.226357902107329, 2}, 
     {4.221080420218288, 2}, {4.204022203474174, 2}, {4.202423732738561, 1}, 
     {4.193288925938599, 1}, {4.182175280826797, 2}, {4.166691428222167, 1}, 
     {4.149460670145342, 1}, {4.146569969917357, 2}, {4.137730664144027, 2}, 
     {4.121030497827752, 2}, {4.114168464797022, 1}, {4.103795118828622, 2}, 
     {4.090580792085314, 2}, {4.090395518649159, 1}, {4.08306355859051, 2}, 
     {4.082405411294295, 1}, {4.070418809960457, 2}, {4.048581734928478, 1}, 
     {4.047246066064294, 2}, {4.042845458849646, 2}, {4.02429416318145, 1}, 
     {3.991084217557602, 2}, {3.946562089582531, 1}, {3.940572582838309, 2}, 
     {3.929599693411739, 2}, {3.921075763264286, 1}, {3.916510372690226, 2}, 
     {3.915039962895945, 2}, {3.888119487427624, 2}, {3.863659903656572, 2}, 
     {3.846640416020907, 1}, {3.843343448933669, 2}, {3.80142937908597, 1}, 
     {3.794318091877786, 2}, {3.769199936679275, 2}, {3.75127236460717, 2}, 
     {3.704537544431485, 1}, {3.703894780397592, 1}, {3.696272437374901, 2}, 
     {3.689195541938657, 2}, {3.677773072876511, 2}, {3.672380455038233, 1}, 
     {3.66090124884629, 2}, {3.651563487666861, 2}, {3.639244279654469, 2}, 
     {3.59527496503764, 2}, {3.590116980671765, 1}, {3.589952414037553, 2}, 
     {3.587419843410559, 2}, {3.573752278249361, 1}, {3.553668187441689, 2}, 
     {3.542495967332443, 1}}
 
E0MVECkk0 = {{1.5, 1}}
 
E0VECkk0 = {{3.44309029550725, 2}, {3.235809341924542, 2}, 
     {2.470921893437186, 2}, {1.980172358253553, 1}, {1.930380385051677, 1}, 
     {1.780522572016658, 1}, {1.707499202918405, 2}, {1.653639014506286, 2}}
 
E0VECkk1 = {{4.804746012187785, 2}, {4.607903747100038, 2}, 
     {4.417264941525812, 2}, {4.376379619360932, 1}, {4.257669249406346, 2}, 
     {4.249055992593786, 1}, {4.19212696168922, 1}, {4.147249441100682, 1}, 
     {4.122433401625418, 2}, {4.096279021632509, 2}, {4.054450369313841, 2}, 
     {3.990163484996338, 1}, {3.981521208505059, 1}, {3.968914636406049, 2}, 
     {3.964547974163315, 1}, {3.924838239089405, 2}, {3.85358565678132, 2}, 
     {3.774124490120812, 2}, {3.74368329733209, 1}, {3.713346203525389, 2}, 
     {3.680247647234516, 1}, {3.645356564771514, 2}, {3.564870016170792, 1}, 
     {3.551318663466449, 2}, {3.542333120391005, 2}, {3.530292019029893, 1}, 
     {3.517347436776911, 1}, {3.475078220462705, 2}, {3.430896868692497, 2}, 
     {3.371101700656555, 1}, {3.245856942181202, 2}, {3.24252431616456, 1}, 
     {3.223830836374076, 2}, {3.222013490726085, 2}, {3.134421505536976, 1}, 
     {3.077414635179809, 2}, {3.06428360383632, 1}, {3.048223464385285, 1}, 
     {3.024930431517798, 2}, {2.981705925879776, 2}, {2.955693519601882, 1}, 
     {2.924635593809307, 2}, {2.835298484528783, 2}, {2.807329420805703, 1}, 
     {2.804138294621608, 1}, {2.757794186457054, 2}, {2.690499132570788, 2}, 
     {2.638770536405267, 1}, {2.604845000676595, 1}, {2.532842786100268, 2}, 
     {2.505221949453882, 2}, {2.356865602654993, 1}, {2.276995423042501, 1}, 
     {2.247697428828046, 1}, {2.223441675687454, 2}, {2.155973229740748, 2}, 
     {2.111726719192251, 2}, {2.060026157278884, 1}, {2.04568426431574, 2}, 
     {2.04242993520941, 2}, {1.994360062310937, 1}, {1.953339321396265, 2}, 
     {1.947549936170192, 1}}
 
E0VECkk2 = {{6.190622866745156, 2}, {6.00562160787081, 2}, 
     {5.776176885467425, 2}, {5.681556139590777, 2}, {5.559089341456635, 2}, 
     {5.483994561413502, 2}, {5.477082645889489, 2}, {5.435443940886771, 2}, 
     {5.40816192466795, 2}, {5.347131626183601, 2}, {5.345289402247159, 2}, 
     {5.326372060256904, 1}, {5.312563209328418, 1}, {5.289607634888973, 2}, 
     {5.256118373702589, 2}, {5.251892429865524, 2}, {5.224291663268185, 1}, 
     {5.219498487241784, 1}, {5.210691573057577, 2}, {5.137537460898874, 2}, 
     {5.111003358494484, 1}, {5.095053508205841, 1}, {5.071072638299486, 2}, 
     {5.067795766799646, 2}, {5.042625715609405, 1}, {5.042364068068602, 2}, 
     {5.039028221276273, 1}, {5.013432616332595, 2}, {5.012672018201866, 2}, 
     {5.004069954117504, 1}, {4.993742230833204, 2}, {4.986028542434314, 2}, 
     {4.97762095890824, 2}, {4.968597482398456, 2}, {4.964088063968083, 1}, 
     {4.951081789150404, 1}, {4.938926963247468, 1}, {4.934828255499153, 2}, 
     {4.924873656975528, 2}, {4.92149065620682, 1}, {4.91042036450319, 1}, 
     {4.901548994162839, 2}, {4.89234486505482, 2}, {4.85721133438661, 2}, 
     {4.843963023255095, 2}, {4.834236809843544, 1}, {4.81948962667936, 1}, 
     {4.800909150475416, 2}, {4.792559238024335, 2}, {4.777595995952099, 2}, 
     {4.764311340631379, 2}, {4.733960370005129, 2}, {4.715755748947234, 1}, 
     {4.712416869375688, 2}, {4.699585635985839, 1}, {4.695695459924022, 2}, 
     {4.672865656054043, 2}, {4.667783279559297, 2}, {4.658470179189558, 2}, 
     {4.656066653916578, 1}, {4.653555100309227, 1}, {4.647295077110256, 2}, 
     {4.645938301268071, 2}, {4.625242859056452, 2}, {4.624070559856722, 2}, 
     {4.592331308635158, 1}, {4.586489009578882, 2}, {4.57015924993157, 2}, 
     {4.562722038423692, 1}, {4.551650823972938, 1}, {4.525223986086294, 1}, 
     {4.52250004508785, 1}, {4.51621549023648, 1}, {4.513741728333116, 2}, 
     {4.510445162700699, 1}, {4.503441819055544, 2}, {4.494292559042401, 2}, 
     {4.491076077243931, 1}, {4.490471903636503, 2}, {4.489079355556636, 2}, 
     {4.485202537552905, 2}, {4.481613562292772, 2}, {4.471773135331208, 2}, 
     {4.448983877393229, 1}, {4.445562571369927, 2}, {4.437211432580531, 1}, 
     {4.418468713558884, 2}, {4.417982634699345, 2}, {4.412285683049247, 1}, 
     {4.398033842877564, 2}, {4.374322505526828, 2}, {4.369403874951741, 2}, 
     {4.366178468791218, 1}, {4.364536484603582, 1}, {4.347474370131748, 2}, 
     {4.345659639968427, 1}, {4.326442128522736, 2}, {4.314771866482839, 2}, 
     {4.310945552843398, 2}, {4.273986821427839, 1}, {4.268607904895549, 2}, 
     {4.258603299258849, 2}, {4.257552330735807, 1}, {4.24955740947961, 2}, 
     {4.23855270414766, 2}, {4.23659029438516, 1}, {4.220267691485246, 2}, 
     {4.217771468422557, 2}, {4.203107113882354, 1}, {4.191206960038555, 1}, 
     {4.186662351692117, 1}, {4.185850488093193, 1}, {4.182016488056085, 2}, 
     {4.181779355263645, 2}, {4.178153284137121, 1}, {4.172114467278031, 1}, 
     {4.164447456144874, 2}, {4.156030704855056, 1}, {4.136186411041425, 2}, 
     {4.133583391264649, 2}, {4.124038591172164, 1}, {4.114616557030817, 2}, 
     {4.11356639798946, 2}, {4.108748588611368, 2}, {4.108483388597637, 2}, 
     {4.107625808893523, 1}, {4.077476712584985, 2}, {4.05547770024078, 2}, 
     {4.045810392860863, 1}, {4.008148714082851, 1}, {3.996243972924013, 2}, 
     {3.994592752167374, 2}, {3.993944057619305, 2}, {3.992888082413029, 2}, 
     {3.984447370606567, 2}, {3.967481647638628, 1}, {3.937070690817451, 1}, 
     {3.936129196484186, 2}, {3.927565863963394, 1}, {3.921609222018347, 1}, 
     {3.906405490908475, 2}, {3.899902198920418, 2}, {3.899220374558339, 2}, 
     {3.892081524760238, 1}, {3.882015512488938, 1}, {3.870958740409069, 2}, 
     {3.863051715552133, 1}, {3.83499283832694, 2}, {3.818631448152719, 2}, 
     {3.813523329678837, 1}, {3.811177952021776, 1}, {3.79346221636527, 2}, 
     {3.773151765383549, 2}, {3.770678106033198, 1}, {3.769588162217798, 2}, 
     {3.769195413147301, 1}, {3.768044522770827, 1}, {3.763526472642302, 1}, 
     {3.753392973871064, 2}, {3.729235864571398, 1}, {3.717278753274207, 1}, 
     {3.715480393780558, 2}, {3.702306223500593, 2}, {3.698486976784067, 2}, 
     {3.672467573295214, 1}, {3.671533629354295, 2}, {3.663526259590632, 2}, 
     {3.640152928703715, 2}, {3.632718283426525, 1}, {3.62679412429922, 2}, 
     {3.614940125886694, 1}, {3.612609491615133, 2}, {3.596263135670091, 2}, 
     {3.595148966069983, 2}, {3.560647078729143, 2}, {3.549796193694203, 1}, 
     {3.53036045576528, 2}, {3.518092876964836, 2}, {3.49186343379692, 1}, 
     {3.475197309609259, 2}, {3.474469283768584, 1}, {3.463257446224239, 1}, 
     {3.436170041237038, 2}, {3.432321822273996, 1}, {3.428005612442678, 2}, 
     {3.416470534687065, 1}, {3.400939309412171, 2}, {3.396927960966833, 2}, 
     {3.389577506995038, 2}, {3.369991234767573, 2}, {3.350461060108631, 1}, 
     {3.331974238892316, 2}, {3.290153278846418, 1}, {3.273933564607135, 1}, 
     {3.235136328075823, 1}, {3.234277511601846, 2}, {3.21295329086521, 2}, 
     {3.195712311463555, 1}, {3.191252593893783, 2}, {3.186637806133333, 1}, 
     {3.148612825262799, 2}, {3.138368139732464, 2}, {3.129387843411974, 2}, 
     {3.093909829434146, 2}, {3.0819759021576, 1}, {3.072191818879767, 2}, 
     {3.035177265311312, 1}, {3.026803243852338, 1}, {3.025441362655135, 2}, 
     {2.997193917375296, 2}, {2.973341552037669, 2}, {2.948936184766475, 1}, 
     {2.884905987590545, 2}, {2.882053230361922, 2}, {2.752250037808693, 1}, 
     {2.738256729982002, 1}, {2.703275819352764, 2}, {2.665389414613878, 1}, 
     {2.651562326822496, 1}, {2.650982755840615, 2}, {2.629866546893404, 2}, 
     {2.617778239592349, 2}, {2.596043324707944, 2}, {2.592641192271719, 2}, 
     {2.49057170286135, 2}, {2.434357867034771, 2}, {2.430969279865107, 2}, 
     {2.430105004783587, 1}, {2.420768410156344, 2}, {2.417052996131713, 1}, 
     {2.400396939818883, 2}, {2.383241093136083, 2}, {2.379175780205694, 1}, 
     {2.378860968327562, 1}}
 
E0VECkk3 = {{7.585023963370857, 2}, {7.407764308578283, 2}, 
     {7.163001362040545, 2}, {7.066942587530993, 2}, {6.9429536314313, 2}, 
     {6.878118205432885, 2}, {6.856967625518886, 2}, {6.831073910090641, 2}, 
     {6.829971379539769, 2}, {6.709302331453322, 2}, {6.677876521622979, 2}, 
     {6.677482330508222, 2}, {6.634193172582441, 2}, {6.605472607831607, 2}, 
     {6.542109926859429, 2}, {6.532382531679071, 2}, {6.522285452226933, 2}, 
     {6.423605372087356, 2}, {6.418714320623575, 2}, {6.417779960331512, 2}, 
     {6.397881420027285, 2}, {6.392636668743027, 2}, {6.379287792359245, 2}, 
     {6.363160100063019, 2}, {6.339413149987468, 2}, {6.314819726836314, 2}, 
     {6.308604984279569, 2}, {6.307544528882843, 2}, {6.305664397702811, 2}, 
     {6.288623768797602, 1}, {6.282149674583931, 1}, {6.274408909010856, 2}, 
     {6.249979559193407, 2}, {6.240089240994598, 2}, {6.223739968094403, 2}, 
     {6.223387109849563, 2}, {6.216644157415827, 2}, {6.208970763777025, 2}, 
     {6.204923761793529, 2}, {6.199158026616164, 1}, {6.186042673391567, 1}, 
     {6.184785093125629, 1}, {6.158582673320883, 2}, {6.151218559864517, 2}, 
     {6.126080635389682, 2}, {6.116290094108681, 1}, {6.099311799960611, 2}, 
     {6.093245961908645, 2}, {6.084921296748044, 1}, {6.078512626217704, 2}, 
     {6.058719173785751, 2}, {6.052818920088204, 1}, {6.046423209253779, 2}, 
     {6.029933121950306, 2}, {6.02676036483361, 2}, {6.015666810326261, 2}, 
     {6.01534196076935, 2}, {6.00448324552002, 2}, {6.00205381211903, 1}, 
     {5.987891028582479, 1}, {5.984619994674734, 2}, {5.969629890413799, 2}, 
     {5.966298317511491, 2}, {5.963443570624135, 2}, {5.958459710469043, 2}, 
     {5.953429198760254, 1}, {5.952598150228683, 1}, {5.943201369917163, 2}, 
     {5.942106132016999, 1}, {5.940348985414051, 2}, {5.936589643479544, 2}, 
     {5.927580068936306, 2}, {5.924076510627455, 2}, {5.921616856467855, 2}, 
     {5.917602174266578, 2}, {5.915711073923692, 1}, {5.908092783358798, 1}, 
     {5.903948175155503, 1}, {5.897673289603675, 2}, {5.888193229265754, 2}, 
     {5.887471181380852, 2}, {5.88559637342996, 2}, {5.8814651879249, 2}, 
     {5.872269373850561, 2}, {5.870764512330506, 1}, {5.85848143721082, 1}, 
     {5.855640648661126, 1}, {5.850936434030387, 1}, {5.847442316935371, 2}, 
     {5.84637776388496, 2}, {5.837483603493074, 1}, {5.836154437743146, 2}, 
     {5.831856106923671, 2}, {5.825858336133023, 1}, {5.822004260053204, 1}, 
     {5.82146853985256, 2}, {5.817964604722164, 1}, {5.816431397640989, 2}, 
     {5.80854117796748, 2}, {5.797711188238065, 2}, {5.795219230254658, 1}, 
     {5.790729282006651, 2}, {5.784439843203438, 1}, {5.781598908178232, 2}, 
     {5.769561163314144, 2}, {5.766065906531261, 2}, {5.754995624320587, 2}, 
     {5.753777713392745, 1}, {5.740789583904327, 2}, {5.736556547955676, 2}, 
     {5.728262391717974, 2}, {5.723303069278301, 1}, {5.720240226086518, 2}, 
     {5.719650057828253, 1}, {5.717389645162731, 2}, {5.714841784312539, 2}, 
     {5.708467178035333, 2}, {5.70350759855819, 2}, {5.689300804794843, 2}, 
     {5.67989992260432, 2}, {5.673775027594198, 2}, {5.672410394986174, 1}, 
     {5.670630104382851, 1}, {5.663016800734325, 2}, {5.658304463540222, 2}, 
     {5.65645204513427, 2}, {5.655704910775787, 2}, {5.654468275555674, 1}, 
     {5.647848745004973, 1}, {5.640094972524931, 2}, {5.638107662518139, 2}, 
     {5.637264945819883, 2}, {5.623279556012238, 1}, {5.620995624394528, 1}, 
     {5.62091184966701, 2}, {5.620625333526996, 2}, {5.619584248297036, 2}, 
     {5.598211944400351, 2}, {5.597634744358127, 1}, {5.587882096961955, 2}, 
     {5.583921640115079, 1}, {5.57183846467576, 2}, {5.571271917366737, 2}, 
     {5.563794251417389, 2}, {5.557940199807593, 2}, {5.552652545408466, 1}, 
     {5.54691233000062, 1}, {5.54634926333213, 1}, {5.539794661738614, 1}, 
     {5.53874988364455, 1}, {5.536691247729871, 2}, {5.528719904665262, 2}, 
     {5.527011002983956, 2}, {5.526037903095672, 2}, {5.523567656618202, 2}, 
     {5.522650866122282, 1}, {5.514469524934838, 1}, {5.512134774660285, 2}, 
     {5.511146275869614, 2}, {5.508473120533867, 2}, {5.505578412124427, 2}, 
     {5.505419986776542, 2}, {5.504593797215609, 1}, {5.5, 2}, 
     {5.49441786724539, 2}, {5.492361953395314, 1}, {5.489260169464334, 2}, 
     {5.488068430268047, 2}, {5.486235350639424, 1}, {5.484708743986751, 2}, 
     {5.482454684667024, 2}, {5.477766554212612, 2}, {5.477284462044959, 2}, 
     {5.467840536694896, 2}, {5.459749979260309, 1}, {5.458137707350009, 2}, 
     {5.451557165503761, 1}, {5.446848079875108, 2}, {5.44612136315488, 1}, 
     {5.442743987951318, 2}, {5.439231370880658, 2}, {5.431993373240752, 2}, 
     {5.43116085597474, 2}, {5.429739482936269, 2}, {5.414283983073617, 2}, 
     {5.407024125823002, 1}, {5.403638995786146, 2}, {5.400491142180934, 1}, 
     {5.396352188537655, 1}, {5.395762351075156, 2}, {5.393241745253534, 1}, 
     {5.392761853678922, 2}, {5.392192545803962, 1}, {5.389767154491794, 1}, 
     {5.388949610796711, 2}, {5.387977180976223, 1}, {5.383008267926078, 1}, 
     {5.375951825760845, 2}, {5.375815045088607, 2}, {5.375575450705001, 2}, 
     {5.374933545758772, 2}, {5.369151141322337, 2}, {5.363510743227136, 2}, 
     {5.357226439881376, 2}, {5.356384674619745, 2}, {5.352861641135367, 2}, 
     {5.341334897712796, 2}, {5.335825613902088, 2}, {5.334819864888614, 1}, 
     {5.334206002018755, 1}, {5.329656105907265, 2}, {5.328367861269308, 2}, 
     {5.328068418320271, 1}, {5.326571989551697, 1}, {5.324230657218284, 2}, 
     {5.317850442385993, 1}, {5.306871678946932, 2}, {5.301308063769633, 1}, 
     {5.300406988930034, 2}, {5.298980658266215, 2}, {5.298340151800451, 2}, 
     {5.297456019508976, 2}, {5.294347745245317, 2}, {5.293142966772742, 1}, 
     {5.291116064206103, 1}, {5.28132292273767, 1}, {5.269795008130756, 2}, 
     {5.269005143406175, 1}, {5.268176410714938, 2}, {5.267541799892431, 2}, 
     {5.264284953810516, 2}, {5.263659252632063, 1}, {5.261745998824735, 2}, 
     {5.251510624774561, 2}, {5.246612091291151, 1}, {5.237273330268112, 2}, 
     {5.235527093350943, 2}, {5.234190884775064, 1}, {5.232071900532372, 2}, 
     {5.220890231205644, 1}, {5.213998600928568, 2}, {5.212813151029108, 1}, 
     {5.209321457859725, 1}, {5.206346047628172, 2}, {5.205345498272495, 2}, 
     {5.20479098226587, 1}, {5.196432052956635, 2}, {5.193948144385851, 2}, 
     {5.18534174763713, 1}, {5.185288209306362, 2}, {5.182391136571949, 2}, 
     {5.17717860239145, 2}, {5.175679368260094, 1}, {5.174812941140967, 2}, 
     {5.170378413215946, 1}, {5.16301182636266, 2}, {5.162505820507493, 1}, 
     {5.161257268677211, 2}, {5.157187640803443, 1}, {5.157160046694775, 2}, 
     {5.148301454523862, 2}, {5.143573697105406, 1}, {5.142404883257746, 2}, 
     {5.13450374897739, 2}, {5.131647055433014, 1}, {5.129756741673085, 2}, 
     {5.129266442671562, 2}, {5.128575918140312, 2}, {5.126323674492042, 1}, 
     {5.119865087783194, 1}, {5.117504190109512, 2}, {5.11439149693905, 2}, 
     {5.112831699918925, 2}, {5.109874028835439, 2}, {5.103707344790401, 2}, 
     {5.093849982264141, 1}, {5.092351853051598, 2}, {5.09229629578824, 2}, 
     {5.091210531400109, 1}, {5.08839087265901, 2}, {5.086309194652342, 2}, 
     {5.085900602933535, 1}, {5.078705285631139, 2}, {5.074358956800725, 2}, 
     {5.0732060526761, 1}, {5.072689568094388, 1}, {5.069325941760476, 1}, 
     {5.068954129753796, 2}, {5.061229654727842, 2}, {5.061097482104563, 1}, 
     {5.048805113864459, 1}, {5.045308271885059, 1}, {5.044605814319777, 2}, 
     {5.041335857200684, 1}, {5.040468028368205, 2}, {5.032405382307795, 2}, 
     {5.032121055815354, 2}, {5.026686054009994, 2}, {5.026581156450468, 2}, 
     {5.021689354551598, 2}, {5.017414582621602, 2}, {5.008183787080746, 2}, 
     {5.002267433496529, 2}, {5.000939472189093, 2}, {4.996611011106532, 2}, 
     {4.994227168486698, 2}, {4.990874168525464, 1}, {4.989103437864022, 2}, 
     {4.988385251996323, 1}, {4.98729730069674, 2}, {4.978989613577499, 1}, 
     {4.97512034549815, 1}, {4.972326170214311, 1}, {4.969865159222351, 2}, 
     {4.967644183785908, 2}, {4.958851821983638, 1}, {4.957186499191034, 2}, 
     {4.957072365213562, 2}, {4.955029779441557, 1}, {4.944660512881675, 2}, 
     {4.944409408872384, 2}, {4.942951660044939, 1}, {4.941639111772575, 2}, 
     {4.937570543679262, 1}, {4.936665111652295, 1}, {4.935484965053992, 2}, 
     {4.934767645166092, 2}, {4.931483342716449, 1}, {4.931108460805669, 2}, 
     {4.919204268636243, 2}, {4.912171413847072, 2}, {4.911057215939796, 2}, 
     {4.904394818341444, 2}, {4.900169679819627, 1}, {4.897004721505034, 2}, 
     {4.893836345658821, 2}, {4.892485125134735, 1}, {4.890138228018593, 2}, 
     {4.884642651962517, 2}, {4.882582097333999, 2}, {4.881837629742919, 2}, 
     {4.870204838795547, 2}, {4.869148506393118, 1}, {4.868458754903431, 1}, 
     {4.86793666581817, 2}, {4.867120889447145, 2}, {4.867019200988626, 1}, 
     {4.865761605120918, 2}, {4.86182265082797, 2}, {4.854089400660867, 1}, 
     {4.851024620388527, 2}, {4.849594450660272, 1}, {4.845318943642877, 2}, 
     {4.840202360542081, 2}, {4.836558682249686, 2}, {4.829763214664208, 2}, 
     {4.825446157426002, 1}, {4.820914600980202, 2}, {4.820169630343834, 2}, 
     {4.816180096262654, 1}, {4.815285425949601, 1}, {4.812896809231062, 2}, 
     {4.811276679659028, 1}, {4.808404180758175, 2}, {4.804864028280268, 2}, 
     {4.804175652159222, 1}, {4.803955172571565, 2}, {4.794748459635383, 1}, 
     {4.785783892133096, 1}, {4.779012955376748, 1}, {4.777590451580819, 1}, 
     {4.775808316302627, 2}, {4.774191852188526, 2}, {4.763868786778401, 2}, 
     {4.762026191391333, 2}, {4.760422845192658, 2}, {4.755197550334789, 1}, 
     {4.751729940286842, 2}, {4.744951393197585, 2}, {4.73852301805935, 1}, 
     {4.737695035048279, 2}, {4.737311881430334, 1}, {4.735171521642459, 2}, 
     {4.734266047867679, 1}, {4.731419223371673, 2}, {4.728487922086046, 1}, 
     {4.72814779692318, 1}, {4.722526129750574, 2}, {4.71893332522997, 1}, 
     {4.712999628803287, 2}, {4.709441448524402, 1}, {4.708676131937486, 2}, 
     {4.699916690804467, 2}, {4.69624966721061, 2}, {4.696239391708254, 2}, 
     {4.692189301886315, 2}, {4.688705849055136, 1}, {4.679209581831967, 2}, 
     {4.672486238886661, 1}, {4.670112262835301, 2}, {4.667880372626584, 2}, 
     {4.667330518880409, 2}, {4.66591581661478, 2}, {4.66438433108806, 1}, 
     {4.659270637864779, 2}, {4.655508233014364, 1}, {4.655497381839898, 1}, 
     {4.651516751836365, 2}, {4.644958002983184, 2}, {4.64067740339344, 1}, 
     {4.638718113727407, 2}, {4.637282075419634, 1}, {4.636596514740677, 2}, 
     {4.628922451246022, 2}, {4.627239385316639, 2}, {4.624617608588154, 1}, 
     {4.621444174785123, 2}, {4.61866601381566, 1}, {4.61440770788103, 1}, 
     {4.614321963922612, 2}, {4.602722868152606, 2}, {4.600948197219975, 1}, 
     {4.600668178100517, 2}, {4.597502879470348, 1}, {4.588079261046394, 2}, 
     {4.586824894239039, 1}, {4.586280559280161, 2}, {4.568510870572006, 1}, 
     {4.564443402646702, 2}, {4.550848167927701, 1}, {4.549973778238404, 2}, 
     {4.548767376876809, 2}, {4.546695195576223, 2}, {4.542532284931872, 2}, 
     {4.539403948732416, 2}, {4.536712806095765, 2}, {4.534958288953576, 1}, 
     {4.534094055627029, 1}, {4.52959984814307, 2}, {4.525418874653385, 1}, 
     {4.515007760875989, 2}, {4.514797666934862, 2}, {4.513732816987781, 2}, 
     {4.50660048134152, 2}, {4.505274895070753, 1}, {4.501807233182161, 2}, 
     {4.498612884330204, 2}, {4.498507495418352, 1}, {4.496943410202169, 2}, 
     {4.487252819842967, 2}, {4.487066288849444, 1}, {4.486373609226979, 2}, 
     {4.467865161821946, 2}, {4.467717513895787, 2}, {4.462622236682391, 1}, 
     {4.45745823109809, 1}, {4.456279881079505, 1}, {4.456244853055055, 2}, 
     {4.44372672445111, 2}, {4.438791788565676, 2}, {4.438710214570933, 2}, 
     {4.43570687320971, 2}, {4.435416336177675, 1}, {4.425256390266359, 2}, 
     {4.419185997699114, 1}, {4.417139079887811, 2}, {4.411166292519445, 2}, 
     {4.403174433128701, 1}, {4.40137492014114, 1}, {4.3979414061063, 2}, 
     {4.382743475870281, 2}, {4.378560347319351, 1}, {4.37827002807124, 2}, 
     {4.376416114283774, 1}, {4.370715451044167, 2}, {4.366708301947179, 2}, 
     {4.360310178414062, 2}, {4.355889301036806, 1}, {4.349873474664162, 1}, 
     {4.347706363152463, 2}, {4.34653320986132, 1}, {4.335544304916323, 2}, 
     {4.326145491262704, 1}, {4.32324595223762, 2}, {4.318379174007908, 2}, 
     {4.316244971147957, 1}, {4.31397270234021, 1}, {4.312342930963579, 2}, 
     {4.308815563827762, 2}, {4.306653337912133, 2}, {4.296084692703389, 1}, 
     {4.293888934949988, 1}, {4.286492066840368, 2}, {4.286397582571631, 2}, 
     {4.281986124463828, 2}, {4.272230047539353, 2}, {4.26845202315998, 2}, 
     {4.267145506643086, 2}, {4.266833352951924, 2}, {4.251111539887161, 1}, 
     {4.250276171440516, 2}, {4.250200238444795, 2}, {4.245743981395837, 1}, 
     {4.241322204296127, 2}, {4.239089997897967, 2}, {4.233576816642192, 1}, 
     {4.232051576015281, 2}, {4.228967996716009, 2}, {4.22057626115804, 2}, 
     {4.216564549799985, 1}, {4.212775295187258, 1}, {4.211141797595505, 2}, 
     {4.204095771475261, 2}, {4.202716787179203, 2}, {4.200439916521071, 1}, 
     {4.195890681995957, 1}, {4.191034156784298, 2}, {4.17730093343278, 2}, 
     {4.175059088293401, 2}, {4.166165190635473, 2}, {4.162788550336888, 1}, 
     {4.158750300892801, 2}, {4.151267439558969, 1}, {4.146413109950867, 1}, 
     {4.139009994096054, 1}, {4.125704965920332, 2}, {4.114089137499551, 2}, 
     {4.104961895758256, 2}, {4.103992680792669, 2}, {4.101681998422205, 2}, 
     {4.09112824497054, 1}, {4.089548550946186, 1}, {4.087622922692769, 2}, 
     {4.082879475380712, 2}, {4.078808819946655, 1}, {4.062366432337481, 1}, 
     {4.053870399751931, 2}, {4.048887730340605, 2}, {4.04677926786295, 2}, 
     {4.043493714687392, 1}, {4.035482433950584, 1}, {4.035232815243843, 2}, 
     {4.025967250366459, 2}, {4.020676940438508, 2}, {4.000742372813663, 1}, 
     {3.998608904035447, 2}, {3.982922945763723, 2}, {3.982620285680501, 2}, 
     {3.976018388533325, 1}, {3.975035835066946, 2}, {3.973869607079177, 2}, 
     {3.973667554338315, 1}, {3.972639821232264, 2}, {3.971244112224541, 2}, 
     {3.958878885254373, 1}, {3.94852317764343, 2}, {3.937215816828308, 1}, 
     {3.934910031016267, 1}, {3.933343176246931, 1}, {3.926744795381344, 2}, 
     {3.924184786520036, 1}, {3.910275259632132, 1}, {3.902208264231803, 2}, 
     {3.89984982208401, 2}, {3.890677663194748, 1}, {3.890310246495773, 2}, 
     {3.878615769228676, 2}, {3.859868114387704, 1}, {3.853505969857811, 2}, 
     {3.852697519043192, 2}, {3.847098818038118, 2}, {3.841599781970558, 2}, 
     {3.83445464497118, 2}, {3.826391117299872, 2}, {3.817198188209922, 1}, 
     {3.801842881305868, 2}, {3.798240819780305, 2}, {3.771801921173988, 2}, 
     {3.758520649971823, 1}, {3.731891859531342, 2}, {3.702495648267679, 1}, 
     {3.70054556378952, 1}, {3.695129427141763, 2}, {3.694315723123382, 2}, 
     {3.687882200335724, 2}, {3.67776738226755, 1}, {3.660942936389725, 2}, 
     {3.660861092992675, 2}, {3.648095843760684, 2}, {3.636011361694405, 2}, 
     {3.624824373277048, 2}, {3.622754736376632, 1}, {3.620592618220745, 1}, 
     {3.608852927739714, 2}, {3.602201571529073, 1}, {3.587208931195716, 2}, 
     {3.586554688039331, 2}, {3.581658988501417, 1}, {3.5762750504041, 2}, 
     {3.574679707278025, 2}, {3.558775977609392, 2}, {3.543520955066126, 2}, 
     {3.515997600428661, 1}, {3.510733679174407, 2}, {3.508447462939275, 1}, 
     {3.506196453800409, 1}, {3.505001007641152, 2}, {3.482044156452075, 2}, 
     {3.478041528681315, 2}, {3.469275759944328, 2}, {3.46380970232374, 2}, 
     {3.409897201814427, 1}, {3.38811640329504, 1}, {3.36908928574097, 2}, 
     {3.363473352027398, 2}, {3.361576209770967, 1}, {3.30422245237688, 2}, 
     {3.273770770664043, 2}, {3.269539572005241, 2}, {3.208240206770961, 1}, 
     {3.184441681124372, 2}, {3.161805578242165, 1}, {3.150643359458878, 2}, 
     {3.116935322858362, 1}, {3.116446737162177, 2}, {3.109736765901452, 2}, 
     {3.093805164002486, 2}, {3.092863799362573, 2}, {3.08928968103866, 2}, 
     {3.070304828704531, 1}, {3.023917597823162, 2}, {3.015596946709731, 2}, 
     {3.003896747053116, 2}, {2.980136756187489, 1}, {2.969834463114147, 2}, 
     {2.898231644237794, 1}, {2.897687201467394, 2}, {2.893934861835653, 2}, 
     {2.868920290357156, 2}, {2.867786807151802, 2}, {2.851243695776279, 1}, 
     {2.847955619330715, 2}, {2.834799607428124, 2}, {2.831298262136474, 2}, 
     {2.822386054194493, 1}, {2.808961068625557, 2}, {2.797639048660278, 1}, 
     {2.782359469011388, 2}, {2.763167706668445, 1}}
 
E0CHIRALkk0 = {{3.727136504170255, 1}, {3.716927558175034, 2}, 
     {3.044079084332998, 1}, {2.796174955708522, 1}, {2.241802086671015, 1}, 
     {1.39847526975225, 2}, {1.291686820368054, 1}, {1.183246088102424, 1}, 
     {1.122464539336729, 2}, {1.111108261432145, 1}, {1.041862904383287, 2}}
 
E0CHIRALkk1 = {{5.054164800347651, 2}, {4.801007167937153, 2}, 
     {4.631614124496921, 2}, {4.557831992841421, 1}, {4.540121425117318, 1}, 
     {4.424247458793984, 2}, {4.309211557044563, 1}, {4.280205804437815, 2}, 
     {4.255508928396867, 2}, {4.230482032881733, 2}, {4.190656934249036, 2}, 
     {4.125449923361591, 2}, {4.082140725787339, 1}, {3.949716193240934, 1}, 
     {3.931679338607488, 2}, {3.861314846723614, 2}, {3.778672091616555, 1}, 
     {3.729961024925242, 2}, {3.713429136738234, 1}, {3.706652504805991, 2}, 
     {3.689180487070361, 2}, {3.634475995793664, 2}, {3.625904108678066, 1}, 
     {3.605721857999529, 2}, {3.578055752029165, 1}, {3.57756376823907, 2}, 
     {3.575180910070586, 1}, {3.546907488592294, 1}, {3.444761246930617, 1}, 
     {3.370811437665528, 2}, {3.145221449816499, 2}, {3.108023295249941, 2}, 
     {3.064491824816572, 2}, {3.043372852008111, 1}, {3.040721140759242, 1}, 
     {3.023629792600425, 2}, {3.007172792079344, 1}, {2.996748368668859, 2}, 
     {2.890185627553012, 2}, {2.805196296657923, 1}, {2.75455612888621, 1}, 
     {2.696118541084903, 2}, {2.647766593327926, 1}, {2.617344167414471, 2}, 
     {2.499709928279648, 2}, {2.479545947517605, 1}, {2.466030398783991, 1}, 
     {2.454099717037923, 1}, {2.433859624685437, 2}, {2.240470065956063, 2}, 
     {2.182616789920395, 2}, {2.150697308743019, 1}, {1.601947222332241, 1}, 
     {1.590545152585477, 2}, {1.572428736657271, 2}, {1.545548487693063, 2}, 
     {1.460291755888544, 2}, {1.429343914113809, 1}, {1.418021301762138, 2}, 
     {1.384802312025173, 1}, {1.304704736791543, 2}, {1.231971468510108, 1}}
 
E0CHIRALkk2 = {{6.426352196245051, 2}, {6.10423923074804, 2}, 
     {5.99234837294088, 2}, {5.787464287100089, 2}, {5.734948768521206, 2}, 
     {5.665297381782987, 2}, {5.625753983069582, 2}, {5.615298376495798, 2}, 
     {5.593491448791345, 2}, {5.512715238057811, 2}, {5.490898331749219, 1}, 
     {5.466840246028346, 2}, {5.455298829516032, 1}, {5.441165547045891, 1}, 
     {5.384037073371819, 1}, {5.368834881718967, 1}, {5.340236290309979, 2}, 
     {5.313084660292049, 2}, {5.296389759707542, 1}, {5.258139083062483, 2}, 
     {5.236051014987101, 2}, {5.232535110096625, 2}, {5.225869034017094, 1}, 
     {5.205508396557031, 2}, {5.204584514598745, 1}, {5.17811484238547, 2}, 
     {5.15372188420998, 1}, {5.146517946583555, 2}, {5.13103564034053, 2}, 
     {5.121888400363051, 2}, {5.095992312326977, 2}, {5.072458653194461, 2}, 
     {5.066754361078332, 2}, {5.054928639190454, 1}, {5.045502434742646, 1}, 
     {5.027689076651716, 2}, {5.004212943890995, 2}, {4.997335903279919, 1}, 
     {4.971995484367903, 2}, {4.953022685063938, 1}, {4.945222601103652, 2}, 
     {4.918591359025439, 1}, {4.913965875460346, 2}, {4.913458450040778, 2}, 
     {4.890309840661243, 2}, {4.888745540043915, 1}, {4.878223238159313, 2}, 
     {4.873943486813187, 2}, {4.852364472752056, 2}, {4.851244170301558, 1}, 
     {4.839912140177965, 2}, {4.810088232248384, 2}, {4.803559910214638, 1}, 
     {4.801694554718692, 1}, {4.794321116637026, 2}, {4.777958648831703, 2}, 
     {4.765410867125344, 1}, {4.745274296576906, 1}, {4.728479118535221, 2}, 
     {4.690638972059208, 2}, {4.676150498488776, 2}, {4.671056186497327, 2}, 
     {4.66392618908611, 2}, {4.659494481091531, 2}, {4.658339418950677, 2}, 
     {4.657527421054588, 1}, {4.653949562928487, 1}, {4.642936758661816, 2}, 
     {4.642176982507036, 1}, {4.612697049835562, 2}, {4.606991760490492, 1}, 
     {4.592490396641483, 2}, {4.591237465123754, 1}, {4.576096126012888, 2}, 
     {4.573276059478727, 1}, {4.558679315742899, 2}, {4.554600240558238, 2}, 
     {4.54927874581941, 1}, {4.539521823070437, 1}, {4.53473711257929, 2}, 
     {4.522036186822574, 1}, {4.51850357816467, 2}, {4.515309106976458, 1}, 
     {4.511277746834066, 2}, {4.49471846416477, 2}, {4.494331621468793, 2}, 
     {4.48523127316665, 1}, {4.473739545292898, 1}, {4.468121275385822, 1}, 
     {4.446557530900803, 2}, {4.4359868653415, 2}, {4.407677257086228, 2}, 
     {4.395264858199154, 2}, {4.386366815566145, 1}, {4.376144497775403, 2}, 
     {4.375124203138928, 2}, {4.373473876630273, 1}, {4.372634156411829, 2}, 
     {4.354703665222021, 1}, {4.33951846450109, 2}, {4.329365468905182, 1}, 
     {4.304031114497171, 2}, {4.294277180700557, 2}, {4.276409759131878, 2}, 
     {4.267252803851797, 1}, {4.263766945658001, 1}, {4.258713860585122, 1}, 
     {4.254397737808846, 2}, {4.240043653762633, 2}, {4.239458260352017, 2}, 
     {4.226039935254845, 1}, {4.214591701368766, 1}, {4.212655719566438, 2}, 
     {4.165920862341226, 2}, {4.156474488856056, 1}, {4.146802311134555, 1}, 
     {4.145108387244181, 2}, {4.125048796881382, 2}, {4.120585873981016, 2}, 
     {4.110960494089114, 2}, {4.091862845752234, 1}, {4.080830896060147, 2}, 
     {4.079347977209798, 1}, {4.073458235397342, 1}, {4.066929999857747, 2}, 
     {4.066301876429965, 2}, {4.054472846158969, 2}, {4.052196461486565, 2}, 
     {4.04986461982786, 1}, {4.047965060763696, 1}, {4.036792672413702, 2}, 
     {4.017288243488258, 1}, {4.014366939278577, 1}, {4.008755635733358, 2}, 
     {3.984010490755727, 2}, {3.978147459522794, 1}, {3.967219203355311, 2}, 
     {3.935207985116934, 2}, {3.924349837577753, 1}, {3.906097273823127, 1}, 
     {3.890658755457926, 2}, {3.876005068469575, 1}, {3.848682649273512, 2}, 
     {3.842881022257797, 2}, {3.826466941068769, 2}, {3.820948913331078, 2}, 
     {3.808553876469789, 2}, {3.788250035365642, 1}, {3.770466996812901, 2}, 
     {3.76973313850319, 1}, {3.752934665714151, 1}, {3.749695537445247, 1}, 
     {3.742003483688491, 2}, {3.732882331055123, 2}, {3.678322741297436, 2}, 
     {3.647356329498823, 2}, {3.64584468263016, 2}, {3.608313096603055, 1}, 
     {3.603941234929228, 2}, {3.593015060093302, 2}, {3.587545005386421, 1}, 
     {3.5729791814591, 2}, {3.57292859140128, 2}, {3.568228177662558, 2}, 
     {3.542210176014121, 1}, {3.534136938089257, 2}, {3.528634924101551, 2}, 
     {3.508859402516506, 2}, {3.507953609792317, 1}, {3.502514785568997, 2}, 
     {3.497189247400796, 1}, {3.462959494148766, 2}, {3.459352119611989, 1}, 
     {3.433343596642369, 2}, {3.424515569718922, 2}, {3.423640327018935, 1}, 
     {3.413891297545129, 1}, {3.406722083519654, 1}, {3.388323700222303, 2}, 
     {3.364226454270259, 1}, {3.345484763803914, 2}, {3.333112755293199, 1}, 
     {3.327775105906099, 1}, {3.316836148797172, 1}, {3.312375455832582, 2}, 
     {3.287616830577202, 1}, {3.274208735559428, 2}, {3.254187841473897, 2}, 
     {3.249576628852483, 2}, {3.231149612411895, 2}, {3.178471627374358, 1}, 
     {3.160077799725375, 2}, {3.152670519121147, 2}, {3.058562399308026, 2}, 
     {3.054933235685685, 1}, {3.035825081193749, 2}, {3.030713120103544, 1}, 
     {3.010747876566096, 2}, {3.001055188015064, 2}, {3.000344225435801, 2}, 
     {2.987595124651789, 1}, {2.948886429302815, 1}, {2.912979344434305, 2}, 
     {2.911142641585856, 1}, {2.910076674442699, 2}, {2.889495003488289, 1}, 
     {2.885545121067105, 2}, {2.867299243668161, 1}, {2.859202048594544, 2}, 
     {2.819545483463922, 1}, {2.816510283877459, 2}, {2.781052917868078, 2}, 
     {2.75424123265094, 1}, {2.68932322475598, 1}, {2.633538238777629, 2}, 
     {2.614047868762847, 2}, {2.609954425093922, 2}, {2.495155732289711, 2}, 
     {2.447368077110849, 1}, {2.056136865726688, 2}, {2.007828062879155, 2}, 
     {2.001702422003571, 2}, {1.986588766767044, 2}, {1.985622258912648, 1}, 
     {1.961752525238964, 2}, {1.911773006929442, 2}, {1.889548871420938, 2}, 
     {1.868411580118828, 1}, {1.862319864688627, 1}, {1.820557429754308, 2}, 
     {1.76558138327798, 1}, {1.758245690704211, 2}, {1.640477716667945, 2}, 
     {1.602359279107452, 1}}
 
E0CHIRALkk3 = {{7.811987957760052, 2}, {7.463863304737348, 2}, 
     {7.374954509150887, 2}, {7.192248171463921, 2}, {7.069818041481639, 2}, 
     {7.066703858574713, 2}, {6.998891598521004, 2}, {6.99737728134641, 2}, 
     {6.8997031341402, 2}, {6.884274694699495, 2}, {6.791279017708612, 2}, 
     {6.772560183028912, 2}, {6.724476199196762, 2}, {6.654466388845781, 2}, 
     {6.651071461655479, 2}, {6.625138322706209, 2}, {6.615362636976604, 2}, 
     {6.589093272146234, 2}, {6.557686983278085, 2}, {6.549904683749584, 2}, 
     {6.529056619418137, 2}, {6.497103263394545, 2}, {6.49511292250573, 2}, 
     {6.48609653287538, 2}, {6.460172290478011, 2}, {6.426229490634145, 1}, 
     {6.426158356916001, 2}, {6.420202292146974, 1}, {6.400215669042384, 2}, 
     {6.399499487174572, 2}, {6.381224560078283, 2}, {6.363362321158661, 2}, 
     {6.363000169654931, 2}, {6.35544750495147, 1}, {6.354703924330589, 1}, 
     {6.331561957899811, 1}, {6.311855963682281, 1}, {6.308250599589379, 1}, 
     {6.295148671450782, 2}, {6.288543890360568, 2}, {6.266689858695434, 2}, 
     {6.266489521689023, 2}, {6.258937772019393, 2}, {6.233873115965069, 2}, 
     {6.232245479396354, 2}, {6.225479929232437, 1}, {6.218499674422432, 2}, 
     {6.192329646714163, 2}, {6.178447477210033, 2}, {6.161024533505751, 2}, 
     {6.158287759974597, 2}, {6.148780176413068, 2}, {6.129752033375655, 1}, 
     {6.127493189839886, 1}, {6.120915671756227, 2}, {6.12059829515059, 2}, 
     {6.117453983073073, 1}, {6.102914073287621, 2}, {6.094274637396349, 2}, 
     {6.091837256865888, 2}, {6.091766745619975, 2}, {6.089730983567778, 1}, 
     {6.083478080556795, 2}, {6.081628369878754, 2}, {6.074208967142253, 2}, 
     {6.064414746541557, 2}, {6.05877354408563, 2}, {6.037168644446808, 1}, 
     {6.019837268690996, 1}, {6.017657866139837, 2}, {6.016028260021536, 2}, 
     {6.001498798374668, 2}, {5.980796220251006, 2}, {5.979872253277408, 1}, 
     {5.979070261858113, 2}, {5.97505606533095, 2}, {5.972902379686108, 1}, 
     {5.967428534043463, 2}, {5.959482032090906, 1}, {5.939718537423946, 2}, 
     {5.93801357912103, 2}, {5.93396471343691, 2}, {5.924510330671849, 2}, 
     {5.918906066011546, 2}, {5.918471911268419, 2}, {5.917496882176433, 1}, 
     {5.911128408802629, 2}, {5.900923536043711, 2}, {5.892555666996868, 1}, 
     {5.891261403811589, 2}, {5.890429383295893, 2}, {5.884678283811253, 1}, 
     {5.883976858274644, 1}, {5.882984616315215, 2}, {5.882807529042163, 1}, 
     {5.880261985966152, 2}, {5.878175327881189, 1}, {5.869867329010015, 2}, 
     {5.859415601573367, 2}, {5.845305414664957, 2}, {5.843234062898194, 2}, 
     {5.825880960856465, 2}, {5.821120739470084, 2}, {5.820423390547579, 2}, 
     {5.817916579493618, 2}, {5.807877782749432, 2}, {5.803040393479153, 1}, 
     {5.794429066533042, 1}, {5.792776427350895, 2}, {5.791234019439497, 2}, 
     {5.789816301909412, 2}, {5.781872877470105, 1}, {5.780340771094146, 2}, 
     {5.773030002274577, 2}, {5.772199967902827, 2}, {5.769843112075291, 1}, 
     {5.759556919642721, 2}, {5.748658410121061, 1}, {5.746323896693934, 2}, 
     {5.743967086991474, 2}, {5.737694701366968, 1}, {5.733232749972767, 2}, 
     {5.730210480232516, 1}, {5.717959587799926, 2}, {5.71683087214384, 2}, 
     {5.712376173541546, 2}, {5.707775337538697, 1}, {5.706321019167433, 2}, 
     {5.704876520802162, 1}, {5.704076037024809, 2}, {5.697230089954202, 1}, 
     {5.694910714296955, 2}, {5.688327442447819, 2}, {5.687024690166266, 2}, 
     {5.675392212702924, 2}, {5.668988147450688, 2}, {5.665671373146967, 1}, 
     {5.665499527277054, 1}, {5.664826358829924, 2}, {5.658735469654499, 2}, 
     {5.652165390842629, 1}, {5.651634283028036, 2}, {5.64902618134668, 1}, 
     {5.63945680403766, 2}, {5.636808897870131, 2}, {5.630587134443723, 2}, 
     {5.626813419996191, 2}, {5.619348931675282, 2}, {5.613827088002502, 2}, 
     {5.613513041847141, 2}, {5.605873793575576, 2}, {5.59862293706038, 1}, 
     {5.59546714144861, 2}, {5.59085704792636, 2}, {5.586164884122643, 2}, 
     {5.581322804703237, 1}, {5.575507962233836, 1}, {5.573221609692708, 2}, 
     {5.564638863700123, 1}, {5.555497823630153, 2}, {5.545629098919019, 1}, 
     {5.543256262100748, 1}, {5.533036437634399, 2}, {5.532973750690231, 1}, 
     {5.532203657205637, 2}, {5.531455983477111, 2}, {5.526491114745513, 1}, 
     {5.525716240235731, 2}, {5.522139564385078, 2}, {5.513574738982291, 2}, 
     {5.512554978628507, 1}, {5.51091542281636, 1}, {5.508252508507514, 2}, 
     {5.505808334199164, 2}, {5.50516991189039, 1}, {5.50386086535197, 2}, 
     {5.499252512571523, 1}, {5.493900604371029, 2}, {5.486202358852844, 2}, 
     {5.483180576298997, 2}, {5.482584200439715, 1}, {5.47818530009301, 1}, 
     {5.4749845385186, 2}, {5.466440034779633, 2}, {5.459778243628771, 2}, 
     {5.444230158256303, 2}, {5.443665346569882, 2}, {5.44201355980346, 1}, 
     {5.431782498015857, 1}, {5.430848121849873, 1}, {5.424743558167777, 1}, 
     {5.422466617061574, 1}, {5.418580139144213, 2}, {5.415023929509049, 2}, 
     {5.41244705614909, 2}, {5.403780208822892, 2}, {5.401092987482904, 2}, 
     {5.396748026158387, 1}, {5.39525140718763, 2}, {5.386023144282767, 2}, 
     {5.385744729287401, 1}, {5.384054730074431, 2}, {5.381674637104773, 2}, 
     {5.378324142143486, 2}, {5.372404524214294, 2}, {5.366971409374302, 2}, 
     {5.356141509918241, 1}, {5.355697709845113, 2}, {5.354377600914606, 2}, 
     {5.347782099340773, 2}, {5.345826770734599, 1}, {5.341949677768755, 1}, 
     {5.339554083695716, 1}, {5.329344974862775, 2}, {5.328579243998077, 2}, 
     {5.325807966426457, 2}, {5.325665455280579, 1}, {5.323431959254442, 1}, 
     {5.319005603628397, 2}, {5.317793760393732, 1}, {5.317128758342105, 2}, 
     {5.310701975820306, 1}, {5.304852820148124, 2}, {5.296692620691204, 2}, 
     {5.296221622911881, 1}, {5.294700335594726, 2}, {5.292735241737547, 2}, 
     {5.290565819041155, 1}, {5.288253132560358, 2}, {5.287991745108354, 2}, 
     {5.287948119837551, 1}, {5.28653135080809, 2}, {5.28149665239269, 1}, 
     {5.272048848668584, 2}, {5.26834104563844, 2}, {5.262852403826031, 2}, 
     {5.259581470515463, 1}, {5.25873430909201, 2}, {5.254852987280065, 1}, 
     {5.2531654528232, 2}, {5.252442387405521, 2}, {5.252094305560152, 2}, 
     {5.243821450142146, 1}, {5.236151751457997, 2}, {5.229330826537286, 1}, 
     {5.228564584002697, 2}, {5.227416037354814, 2}, {5.222558235738767, 2}, 
     {5.221282607327313, 2}, {5.220976401915511, 1}, {5.220430290526961, 1}, 
     {5.213209407076162, 2}, {5.208147557053101, 2}, {5.203164285398051, 2}, 
     {5.194398383367851, 1}, {5.194218486586203, 2}, {5.187615801534003, 1}, 
     {5.186951223585412, 2}, {5.186722216505338, 2}, {5.177212756778987, 2}, 
     {5.175986809015656, 1}, {5.171503057387038, 2}, {5.166387323059486, 2}, 
     {5.16450913532506, 2}, {5.158377508873344, 2}, {5.157351780030975, 1}, 
     {5.150004335931909, 2}, {5.147525485859646, 1}, {5.142315681539397, 1}, 
     {5.141280720618299, 1}, {5.140702748148059, 2}, {5.137696104440606, 2}, 
     {5.136785918970935, 2}, {5.134149347512556, 2}, {5.126802372415041, 2}, 
     {5.123389464778565, 1}, {5.121192287600468, 2}, {5.118646226250545, 2}, 
     {5.107758601995033, 1}, {5.103990436583791, 1}, {5.1020515235986, 2}, 
     {5.102020290267186, 2}, {5.095367196708079, 1}, {5.095009704115515, 2}, 
     {5.09228820625249, 2}, {5.086934604797971, 2}, {5.08093023649756, 2}, 
     {5.078477852405038, 2}, {5.073628610625562, 1}, {5.070719091692649, 2}, 
     {5.070698409343445, 1}, {5.069091380815501, 2}, {5.066983732649878, 1}, 
     {5.066162656816001, 1}, {5.066080003678687, 2}, {5.058959168866749, 2}, 
     {5.056329251113485, 2}, {5.053027346720991, 1}, {5.050603560961637, 2}, 
     {5.04744354911001, 2}, {5.043856004859868, 2}, {5.041724266263651, 2}, 
     {5.035871001017587, 2}, {5.035082814401139, 1}, {5.031085843327831, 2}, 
     {5.03072881515661, 2}, {5.027771181012652, 1}, {5.022830088368795, 1}, 
     {5.020457224580852, 1}, {5.020059386532001, 2}, {5.011514815398837, 2}, 
     {5.010962443398054, 2}, {5.008631942157167, 1}, {5.003707870370862, 2}, 
     {4.992969672820819, 1}, {4.986134406680505, 1}, {4.978220375547196, 2}, 
     {4.975993148041088, 2}, {4.971923112312886, 2}, {4.970063471147509, 1}, 
     {4.964237172028694, 2}, {4.963570481445394, 2}, {4.948166163951373, 2}, 
     {4.938421780704838, 2}, {4.936648799426842, 2}, {4.935215088413045, 1}, 
     {4.932984544462433, 2}, {4.930990904090673, 2}, {4.927537089916319, 2}, 
     {4.925980664894449, 1}, {4.921166216801038, 2}, {4.918027737738868, 1}, 
     {4.914665432365108, 1}, {4.913497347181676, 2}, {4.905283593681366, 2}, 
     {4.904643357831578, 2}, {4.894003154204445, 2}, {4.891870016468727, 2}, 
     {4.886788029909351, 2}, {4.883118820136281, 1}, {4.880435347790933, 1}, 
     {4.873032169164393, 2}, {4.86248454987416, 2}, {4.857427116425044, 1}, 
     {4.853957856813819, 2}, {4.853099853119348, 1}, {4.851951984903773, 1}, 
     {4.851246651741275, 2}, {4.847782245031327, 2}, {4.843985657979317, 1}, 
     {4.842286034874634, 2}, {4.840061216903055, 1}, {4.839050512856148, 2}, 
     {4.832451946803339, 2}, {4.8290726742232, 1}, {4.826576219368712, 2}, 
     {4.817107119382152, 2}, {4.811041829702667, 1}, {4.811038386232236, 2}, 
     {4.806569118025948, 1}, {4.805601019273317, 1}, {4.804130953824442, 2}, 
     {4.79839132835679, 2}, {4.792357948829587, 1}, {4.792297157464192, 2}, 
     {4.78537542569407, 2}, {4.783564100978489, 2}, {4.77611331833901, 2}, 
     {4.775991042001165, 2}, {4.775762987362317, 1}, {4.774887622136357, 2}, 
     {4.757359420688843, 2}, {4.756797494874443, 1}, {4.749053626202755, 2}, 
     {4.747106760968942, 1}, {4.740066547572749, 1}, {4.735546837237804, 2}, 
     {4.732355730775917, 2}, {4.726438608303571, 2}, {4.724471541440415, 1}, 
     {4.723925913219017, 2}, {4.723231787745115, 1}, {4.718610098760931, 2}, 
     {4.718404824862133, 2}, {4.712543411635991, 2}, {4.708410883386607, 1}, 
     {4.703642548280365, 2}, {4.699407507924238, 1}, {4.682756197371124, 2}, 
     {4.682340858284413, 2}, {4.680775752863575, 1}, {4.678277480330052, 1}, 
     {4.678184489559939, 2}, {4.676880666403589, 1}, {4.674009625895375, 2}, 
     {4.669971356235029, 1}, {4.668099670947509, 2}, {4.664322872826232, 2}, 
     {4.663833666906832, 2}, {4.660845600000455, 2}, {4.659236136819675, 1}, 
     {4.650947719696775, 2}, {4.636798292508745, 2}, {4.629407186265368, 2}, 
     {4.623104384136749, 1}, {4.610177347575666, 2}, {4.610134557616145, 1}, 
     {4.605102667215127, 1}, {4.60263595692566, 2}, {4.598512367811212, 2}, 
     {4.591796651880647, 2}, {4.587980672158727, 2}, {4.584584122649875, 2}, 
     {4.580101127179526, 2}, {4.577400758566789, 2}, {4.573998402653104, 1}, 
     {4.571455401353471, 1}, {4.560837220773273, 1}, {4.557830707501856, 2}, 
     {4.55405373853944, 2}, {4.551240406153797, 2}, {4.538797965706927, 1}, 
     {4.528255304555659, 1}, {4.525178466524255, 2}, {4.525020910286842, 2}, 
     {4.521482589259937, 2}, {4.5180582071782, 2}, {4.516631759356396, 2}, 
     {4.512267023717086, 2}, {4.512187713805032, 1}, {4.511171415240898, 2}, 
     {4.509109516935042, 1}, {4.500371912167052, 2}, {4.49617874591115, 2}, 
     {4.492589709279771, 2}, {4.479262869680342, 2}, {4.475464252396171, 1}, 
     {4.47388623949332, 2}, {4.473072480258245, 1}, {4.464798580560521, 1}, 
     {4.463497151929483, 2}, {4.451139812629437, 2}, {4.449851736212648, 1}, 
     {4.448525264391422, 2}, {4.447658536386127, 2}, {4.444194790085463, 1}, 
     {4.434802138140393, 1}, {4.433413310318987, 2}, {4.432692346176656, 1}, 
     {4.427148574469043, 2}, {4.423318524906467, 1}, {4.406541739370736, 2}, 
     {4.40294471082375, 2}, {4.398527547368668, 1}, {4.395774466091267, 2}, 
     {4.390138847919468, 2}, {4.381867396158203, 2}, {4.375039416064685, 1}, 
     {4.373793893497328, 2}, {4.364937323550402, 2}, {4.36442683028831, 2}, 
     {4.359281751521619, 1}, {4.342079321534551, 1}, {4.341915915095148, 1}, 
     {4.328566252070534, 1}, {4.324577401999225, 2}, {4.322649929436946, 2}, 
     {4.31498377646096, 2}, {4.314053117006755, 2}, {4.305279805868428, 1}, 
     {4.305170557956011, 1}, {4.301915313593213, 2}, {4.289279177312317, 1}, 
     {4.27360335406449, 2}, {4.268238546286314, 2}, {4.264207988762202, 1}, 
     {4.256092033281651, 2}, {4.252060543389077, 2}, {4.251174813348122, 1}, 
     {4.244736962720409, 2}, {4.238116610244594, 2}, {4.225276752303301, 2}, 
     {4.223905467379676, 2}, {4.223773844108944, 1}, {4.22049508900178, 2}, 
     {4.206841340488086, 1}, {4.20565693375407, 2}, {4.202084970318527, 1}, 
     {4.201399572466439, 1}, {4.178490659119367, 2}, {4.17482036581209, 2}, 
     {4.167150361449472, 1}, {4.160971315376953, 2}, {4.153301617667217, 1}, 
     {4.15284824221889, 2}, {4.142624736300549, 2}, {4.139143742165315, 2}, 
     {4.134704090478082, 2}, {4.132186159010147, 1}, {4.125441430790441, 2}, 
     {4.122309114714219, 2}, {4.11854525004767, 2}, {4.117952316480581, 2}, 
     {4.112077537938646, 1}, {4.109658081195173, 1}, {4.107610396174774, 2}, 
     {4.107132264797364, 2}, {4.09186247098155, 2}, {4.08371786582347, 2}, 
     {4.08360690957086, 2}, {4.080467537905603, 2}, {4.080244809346043, 1}, 
     {4.070134557770474, 2}, {4.054486954379458, 2}, {4.051938640793045, 2}, 
     {4.050577337962893, 2}, {4.043046042988536, 2}, {4.042085543088737, 1}, 
     {4.038534461366354, 1}, {4.027888797426327, 2}, {4.024844565254124, 1}, 
     {4.013794277441663, 1}, {3.998716902462238, 1}, {3.998014284229142, 1}, 
     {3.983648194160753, 2}, {3.981979867578814, 1}, {3.981235281176934, 2}, 
     {3.974213362337302, 2}, {3.973844583469811, 1}, {3.970852920077638, 2}, 
     {3.966803705211822, 2}, {3.964545991115613, 2}, {3.96057060018743, 2}, 
     {3.957884839099598, 1}, {3.95201182995337, 2}, {3.938475473014188, 1}, 
     {3.936209532513277, 2}, {3.92361304553335, 2}, {3.908388093131374, 2}, 
     {3.901643339918962, 1}, {3.898245210000801, 1}, {3.883565070267746, 2}, 
     {3.869763413503257, 2}, {3.864259914071717, 2}, {3.856789854233539, 2}, 
     {3.850721798315009, 1}, {3.846183429498939, 2}, {3.8424825491578, 2}, 
     {3.836402136356394, 2}, {3.834356962712744, 1}, {3.818294752581385, 2}, 
     {3.815140438786554, 2}, {3.812778361960951, 1}, {3.811137410666149, 2}, 
     {3.805154294740021, 2}, {3.795848370370335, 2}, {3.789181235005802, 1}, 
     {3.779407339573108, 1}, {3.756328706556722, 2}, {3.746185800609195, 1}, 
     {3.743918917290791, 1}, {3.740584986061964, 2}, {3.713533027558955, 2}, 
     {3.712823470702804, 2}, {3.712230255093398, 1}, {3.705436400678881, 2}, 
     {3.699420436500574, 1}, {3.690388287181321, 2}, {3.690154112422851, 2}, 
     {3.685341485966301, 2}, {3.652278208560493, 2}, {3.644510774811191, 1}, 
     {3.633917264922125, 1}, {3.631608248225259, 2}, {3.629955286668101, 2}, 
     {3.616542699205914, 2}, {3.612293581529615, 2}, {3.603952455170223, 2}, 
     {3.597265115874347, 1}, {3.582718125091524, 1}, {3.560867347607394, 2}, 
     {3.514368384716473, 2}, {3.492737725907161, 1}, {3.488879180165073, 2}, 
     {3.486373941300129, 2}, {3.475923608895903, 1}, {3.475830208123835, 2}, 
     {3.473179925529929, 1}, {3.471617184081846, 2}, {3.463684252593475, 2}, 
     {3.454097585159513, 2}, {3.441887910055715, 1}, {3.440430629667482, 2}, 
     {3.414852729624807, 2}, {3.405828945336133, 2}, {3.378998245015781, 1}, 
     {3.368346283803191, 1}, {3.364315477597755, 2}, {3.35131957975067, 2}, 
     {3.338961355975135, 2}, {3.33601600634528, 1}, {3.333149556590586, 1}, 
     {3.329930172055168, 2}, {3.320893950630485, 2}, {3.303742778134756, 2}, 
     {3.287182420368914, 2}, {3.254035826436455, 1}, {3.234822744602635, 2}, 
     {3.233019038710061, 1}, {3.186673108071743, 2}, {3.168047519807394, 1}, 
     {3.16703482769814, 1}, {3.161541529418498, 2}, {3.156289620187195, 2}, 
     {3.116114971670765, 1}, {3.114243906844208, 2}, {3.108979483559651, 2}, 
     {3.07763866086451, 2}, {3.065399310406576, 2}, {3.056950568286673, 1}, 
     {3.052813426834954, 2}, {3.027569747927649, 2}, {2.958750914096752, 2}, 
     {2.869663390705564, 2}, {2.83647738073531, 1}, {2.571776230218041, 2}, 
     {2.496058746263905, 2}, {2.469781067441204, 2}, {2.459165660395868, 2}, 
     {2.429833397089981, 2}, {2.412456981737481, 2}, {2.411816384088055, 1}, 
     {2.409093665386893, 2}, {2.379056228835879, 2}, {2.357271136176454, 2}, 
     {2.347222084106839, 1}, {2.313286641800897, 1}, {2.27822310316084, 2}, 
     {2.256953815576701, 2}, {2.248629508226653, 2}, {2.234987540039245, 1}, 
     {2.142559930213845, 2}, {2.127221034176642, 2}, {2.11030044744055, 1}, 
     {2.052255580787754, 2}, {2.025745805890654, 1}}


==> supermultiplets_U1_V3561.wl <==
E0MGRAVkk0 = {{2.5, 1}}
 
E0GRAVkk1 = {{3.867996236174427, 1}, {3.810638774538354, 1}, 
     {3.781369612029135, 1}, {3.678346941130526, 2}, {3.070128001326907, 2}}
 
E0GRAVkk2 = {{5.303999503191667, 1}, {5.293912688922354, 1}, 
     {5.080545801830496, 1}, {4.97653335826785, 2}, {4.955013886769684, 1}, 
     {4.946296170633311, 2}, {4.935862759054022, 1}, {4.919634663972332, 2}, 
     {4.671583479516703, 2}, {4.588886917180188, 1}, {4.326427779996627, 2}, 
     {4.273152734021435, 2}, {4.246149401973401, 2}, {4.209712133798707, 1}, 
     {4.11225248261578, 2}, {3.774123259727158, 1}, {3.69621945942332, 1}, 
     {3.515243177242207, 2}}
 
E0GRAVkk3 = {{6.781219730894622, 1}, {6.780511438776303, 1}, 
     {6.358058903313496, 1}, {6.350386786491682, 2}, {6.338219181654682, 2}, 
     {6.260340255543531, 1}, {6.260073478976322, 2}, {6.259633213494683, 1}, 
     {6.210709050581758, 1}, {6.184726995420072, 1}, {6.123148563613509, 2}, 
     {6.103163941136704, 2}, {6.024560601756038, 2}, {5.939404064530805, 2}, 
     {5.937134433131334, 2}, {5.828948584959859, 1}, {5.729913186553805, 1}, 
     {5.713695835007267, 2}, {5.707241699306528, 1}, {5.623298978095307, 2}, 
     {5.615112873721376, 2}, {5.602963175342773, 2}, {5.507228648262445, 2}, 
     {5.475829962925165, 2}, {5.439981540168613, 1}, {5.41097240944196, 1}, 
     {5.387068440119113, 1}, {5.381502509013885, 2}, {5.325407233670099, 2}, 
     {5.318255560140199, 2}, {5.301415505095418, 2}, {5.248538675344026, 2}, 
     {5.07011250453863, 1}, {5.068448607783883, 2}, {5.03342110208035, 1}, 
     {4.972163694066877, 1}, {4.854532503816224, 2}, {4.811387940031658, 2}, 
     {4.776529296415479, 1}, {4.768757674753691, 2}, {4.730541347184828, 2}, 
     {4.707906860999553, 1}, {4.667453052030629, 2}, {4.618177583063635, 1}, 
     {4.460736660811808, 2}, {4.274391729228068, 2}, {4.076168698378133, 2}, 
     {3.918016292701789, 2}}
 
E0GINOkk0 = {{3.22927763653155, 1}, {3.175392107108015, 1}, 
     {2.790225110494692, 2}, {2.673494465118646, 1}, {2.599476319075785, 2}}
 
E0GINOkk1 = {{4.630902586224777, 1}, {4.608675833919799, 1}, 
     {4.413998631677973, 1}, {4.327640460736838, 1}, {4.297793985665923, 2}, 
     {4.286216268844063, 2}, {4.227337351071541, 2}, {4.220727512986393, 2}, 
     {4.124204173751325, 1}, {4.09602626125897, 1}, {4., 1}, 
     {3.988594299752131, 1}, {3.963117213161976, 2}, {3.9182957540838, 2}, 
     {3.847937629875307, 2}, {3.844730756336986, 1}, {3.777187164040894, 1}, 
     {3.672496449642811, 2}, {3.533102171429886, 2}, {3.366511921454614, 2}, 
     {3.285981265753406, 2}, {3.145903870076434, 2}, {3., 2}, 
     {2.967099775196879, 2}, {2.938491891701827, 1}, {2.93345176120008, 2}, 
     {2.914641525357802, 1}}
 
E0GINOkk2 = {{6.074955025178771, 1}, {6.073715945610333, 1}, 
     {5.722016095535273, 2}, {5.721311661934524, 2}, {5.671445070066483, 1}, 
     {5.668176351754048, 2}, {5.663046711986425, 1}, {5.656203943861534, 2}, 
     {5.650400938398173, 1}, {5.569693325100046, 1}, {5.555624414005311, 2}, 
     {5.479182383506587, 2}, {5.408254073943624, 1}, {5.361978319157016, 1}, 
     {5.342263887564693, 1}, {5.320480355191005, 1}, {5.315530925389155, 1}, 
     {5.305679492403069, 2}, {5.275522343271464, 2}, {5.275343932819705, 2}, 
     {5.260736958420861, 2}, {5.25939345779104, 2}, {5.241747818958052, 1}, 
     {5.237542980110234, 1}, {5.23094426874795, 2}, {5.229425406408165, 1}, 
     {5.202658062565833, 1}, {5.197950429678393, 1}, {5.186939689099843, 2}, 
     {5.177134513421508, 1}, {5.134223515423256, 2}, {5.124687625804121, 2}, 
     {5.117987645930173, 2}, {5.094701351580708, 2}, {5.0623640728017, 1}, 
     {5.054562563635778, 1}, {5.05268515792907, 2}, {5.039320454314766, 1}, 
     {4.9824125234741, 2}, {4.974778696913867, 2}, {4.963087527903392, 2}, 
     {4.962660979384041, 1}, {4.949490952868568, 1}, {4.944107599365451, 2}, 
     {4.936498694613771, 2}, {4.877009707967679, 2}, {4.86016952850384, 1}, 
     {4.794368206198481, 2}, {4.769759035679395, 1}, {4.750319517327925, 2}, 
     {4.738292994547472, 1}, {4.736654322480549, 2}, {4.673399783845646, 2}, 
     {4.627367380528588, 1}, {4.595837651714061, 2}, {4.582203965489724, 2}, 
     {4.536803879321452, 2}, {4.534915631636502, 2}, {4.531982908592798, 1}, 
     {4.523290670845497, 2}, {4.515915232032484, 2}, {4.478551921475192, 2}, 
     {4.465666606136089, 2}, {4.46292703304523, 1}, {4.429781949890858, 2}, 
     {4.398455103118987, 2}, {4.381707357356514, 1}, {4.364818337541754, 1}, 
     {4.36449459080292, 2}, {4.361351343838273, 2}, {4.331725190623399, 2}, 
     {4.320820587966184, 1}, {4.316298959962756, 1}, {4.291724568037206, 2}, 
     {4.255574153862372, 2}, {4.248027392207568, 1}, {4.181746855979344, 1}, 
     {4.175008716152744, 2}, {4.17406828836768, 1}, {4.171317974774711, 2}, 
     {4.13822141551937, 2}, {4.123440505633357, 2}, {4.094850501413123, 2}, 
     {4.089745587304764, 1}, {4.012669694320843, 2}, {4.010882101221148, 1}, 
     {3.893091944765285, 1}, {3.766416032906555, 1}, {3.759035188459051, 2}, 
     {3.721597112952838, 2}, {3.690499114859087, 2}, {3.653502597862369, 2}, 
     {3.561442557913738, 1}, {3.553070240787312, 1}, {3.514964713808379, 1}, 
     {3.49777622084993, 2}, {3.47652981610311, 2}, {3.468116556818752, 2}, 
     {3.294987566737127, 2}, {3.228035852337265, 2}, {3.225068016096604, 2}, 
     {3.144465683077811, 2}}
 
E0GINOkk3 = {{7.549435639181914, 1}, {7.549306666319664, 1}, 
     {7.219085219897135, 2}, {7.21903738341049, 2}, {7.092947798070275, 2}, 
     {7.092533172562502, 2}, {7.032309854558489, 1}, {7.029915981624633, 1}, 
     {6.903816822874098, 1}, {6.87335907867194, 1}, {6.853006781891848, 1}, 
     {6.832507250701242, 2}, {6.794856398641495, 2}, {6.785773245309525, 1}, 
     {6.765004755753107, 2}, {6.74652177687943, 1}, {6.738369325289036, 1}, 
     {6.733210948811236, 1}, {6.730847082903048, 1}, {6.716892008613044, 2}, 
     {6.677230761382714, 1}, {6.666787993022448, 2}, {6.666411726233753, 2}, 
     {6.631618330379549, 2}, {6.623621019775653, 2}, {6.619582191645123, 2}, 
     {6.619173629060364, 2}, {6.589894189565327, 2}, {6.566318257706507, 2}, 
     {6.564616197423282, 2}, {6.56312816882517, 2}, {6.551868715469299, 1}, 
     {6.543595543398869, 1}, {6.533938682492573, 1}, {6.529579977892867, 1}, 
     {6.522806485698813, 1}, {6.51323908570674, 2}, {6.495543303183, 1}, 
     {6.478424136701686, 2}, {6.459722170080063, 2}, {6.451986937752231, 2}, 
     {6.450556220048837, 1}, {6.407184850475039, 1}, {6.387675704865989, 1}, 
     {6.386208501921309, 1}, {6.385847240227896, 2}, {6.370689756830047, 1}, 
     {6.358715405092283, 1}, {6.347552484102933, 2}, {6.344677183442177, 2}, 
     {6.340249142973756, 1}, {6.328111700164877, 2}, {6.320688860101887, 1}, 
     {6.317223443527338, 2}, {6.316004660976513, 2}, {6.302971727526346, 2}, 
     {6.288636882923606, 2}, {6.28799958707854, 2}, {6.285213251029323, 1}, 
     {6.281218606250664, 2}, {6.267603980915425, 2}, {6.24354476275281, 2}, 
     {6.237996649124149, 1}, {6.233291490138253, 2}, {6.221328861740965, 2}, 
     {6.220532199300803, 1}, {6.219677746650648, 1}, {6.21120478981962, 1}, 
     {6.200592205845442, 2}, {6.184184327877303, 2}, {6.16696334382718, 2}, 
     {6.163845740810169, 2}, {6.14339041554787, 1}, {6.131428251901935, 2}, 
     {6.129380180401656, 1}, {6.129061061928291, 2}, {6.126141684317271, 1}, 
     {6.121479828735411, 1}, {6.113416932034222, 2}, {6.084358967692187, 1}, 
     {6.071553152357538, 2}, {6.058869359693183, 2}, {6.054568225048813, 2}, 
     {6.050682448470638, 1}, {6.046695943385587, 2}, {6.043152269008394, 1}, 
     {6.03862475941335, 2}, {6.017694723369874, 2}, {6.017615446980546, 2}, 
     {6.010526279855057, 2}, {6.000167303611129, 1}, {5.998240557987672, 1}, 
     {5.997743915499792, 2}, {5.991490062827528, 2}, {5.983997439341731, 2}, 
     {5.977849717081636, 2}, {5.958391420733482, 1}, {5.955409841470617, 2}, 
     {5.953180675961154, 2}, {5.94204162097433, 2}, {5.936476285160022, 2}, 
     {5.936253365201217, 1}, {5.935179511076107, 2}, {5.925219598249209, 1}, 
     {5.918396462312223, 1}, {5.911860873395927, 2}, {5.904793558294611, 2}, 
     {5.884025589977534, 1}, {5.880667168440797, 1}, {5.870847963554744, 2}, 
     {5.869318247792849, 2}, {5.842815882370437, 1}, {5.841133652410033, 2}, 
     {5.821168225916948, 1}, {5.818284113873333, 2}, {5.79555908176166, 2}, 
     {5.769995131788429, 2}, {5.768461680909512, 2}, {5.763128502902437, 2}, 
     {5.759560507342031, 1}, {5.742302882088794, 2}, {5.726550089077603, 2}, 
     {5.72007188509149, 2}, {5.70807038894889, 2}, {5.705395132404934, 2}, 
     {5.698812138562645, 2}, {5.688586354130938, 1}, {5.677593375612792, 1}, 
     {5.676368656760865, 2}, {5.671133084531917, 1}, {5.668485405336313, 2}, 
     {5.653596740329777, 1}, {5.653032893935776, 2}, {5.644738026726534, 2}, 
     {5.634430642326837, 1}, {5.628975992778583, 2}, {5.62141291611757, 2}, 
     {5.615652818900883, 2}, {5.594696981625386, 2}, {5.585577687854442, 1}, 
     {5.579948601209455, 2}, {5.576529696960994, 2}, {5.566053848748756, 1}, 
     {5.5602552649874, 2}, {5.556811967857007, 2}, {5.551321895558994, 2}, 
     {5.544160194801142, 1}, {5.541889336042585, 1}, {5.539617880778619, 2}, 
     {5.531150278450959, 2}, {5.524263559456505, 2}, {5.5163380825119, 2}, 
     {5.515575820329073, 1}, {5.511183710438518, 1}, {5.487612286986607, 1}, 
     {5.481354673377016, 2}, {5.458334080384352, 2}, {5.457571266933124, 2}, 
     {5.456078208480354, 1}, {5.449156047770684, 2}, {5.444360653176898, 1}, 
     {5.437822134270774, 2}, {5.434535565683278, 2}, {5.418093801486204, 1}, 
     {5.416306621143555, 1}, {5.415700201816922, 1}, {5.401704508357601, 2}, 
     {5.397467953875918, 2}, {5.395972310927228, 2}, {5.394816992103968, 1}, 
     {5.357584571171297, 2}, {5.356037469638631, 1}, {5.355314915987086, 1}, 
     {5.354410479206248, 2}, {5.339616828120509, 2}, {5.338713534408394, 2}, 
     {5.332983590603553, 2}, {5.328435885480104, 2}, {5.324654412970917, 2}, 
     {5.312421323298256, 1}, {5.304294395288035, 1}, {5.302387633128421, 2}, 
     {5.294552144765626, 1}, {5.290361543239333, 1}, {5.289448540282627, 2}, 
     {5.286544499648292, 2}, {5.256223660496001, 2}, {5.233825953729082, 2}, 
     {5.231843161312476, 1}, {5.226882669530314, 2}, {5.220738626140856, 2}, 
     {5.207760650362162, 2}, {5.194605896437498, 2}, {5.169735768492765, 1}, 
     {5.169214308447643, 2}, {5.15848728730183, 1}, {5.144503948965103, 2}, 
     {5.113046086745985, 2}, {5.093669550558269, 1}, {5.093054698798615, 2}, 
     {5.073432885569229, 2}, {5.069260247751866, 2}, {5.069047307909457, 1}, 
     {5.066039119718763, 2}, {5.060418519952249, 2}, {5.057139550437568, 1}, 
     {5.020498653038165, 1}, {4.992815994324441, 1}, {4.990990514355244, 2}, 
     {4.977628692055373, 2}, {4.972584782925987, 2}, {4.96603150111024, 1}, 
     {4.951148789748745, 2}, {4.950146583954335, 2}, {4.926038538815105, 1}, 
     {4.918782332216618, 2}, {4.918672029360099, 2}, {4.900303839713286, 2}, 
     {4.897408975277907, 2}, {4.886359481870013, 1}, {4.880701163373209, 1}, 
     {4.866369115905586, 2}, {4.865574961508704, 1}, {4.856964204530687, 2}, 
     {4.840973749994534, 2}, {4.832260607550285, 2}, {4.830194278831903, 2}, 
     {4.80951695534908, 2}, {4.793618982884619, 2}, {4.792239891524801, 2}, 
     {4.784554275900373, 2}, {4.773798650418877, 1}, {4.757086029505193, 2}, 
     {4.745122337879327, 1}, {4.743826852828973, 1}, {4.731185457059308, 2}, 
     {4.710215593402496, 2}, {4.661537190559338, 1}, {4.65972686469954, 2}, 
     {4.637041356539018, 1}, {4.63187832069658, 1}, {4.628290894844126, 2}, 
     {4.623997722740903, 2}, {4.604828043744521, 2}, {4.598093407630494, 2}, 
     {4.591541207637198, 2}, {4.589986390765683, 1}, {4.586725483802567, 2}, 
     {4.568228128006094, 2}, {4.554513476847169, 2}, {4.478829569517892, 2}, 
     {4.416013990490343, 2}, {4.412017925884924, 2}, {4.394437763093121, 2}, 
     {4.377166027305619, 2}, {4.368981575847265, 2}, {4.318560878635252, 2}, 
     {4.254894619255812, 2}, {4.220757187694512, 2}, {4.192925277870678, 2}, 
     {4.191488390889901, 1}, {4.171196101725275, 2}, {4.129028518898496, 2}, 
     {4.127923862887951, 1}, {4.115021144229387, 1}, {4.076947360392608, 2}, 
     {4.066302117923114, 1}, {4.055211256347691, 2}, {3.951235294212301, 2}, 
     {3.907678215471624, 2}, {3.891519078918582, 2}, {3.874806186018417, 2}, 
     {3.811263777413702, 2}, {3.792740081526297, 2}, {3.766938071852691, 1}, 
     {3.717932617169483, 1}, {3.670108018037303, 1}, {3.630581300142821, 1}, 
     {3.611573640862375, 2}, {3.554336291907076, 2}, {3.524333615606064, 2}, 
     {3.380617667024551, 2}}
 
E0MVECkk0 = {{1.5, 1}}
 
E0VECkk0 = {{3.648583469759932, 1}, {3.548459951414136, 1}, 
     {3.510891067049194, 2}, {3.487764288433625, 2}, {3.421414229273731, 1}, 
     {3.228042356861326, 2}, {1.950899677311682, 2}, {1.796703003533539, 2}}
 
E0VECkk1 = {{4.953503696534029, 2}, {4.951252209633256, 2}, 
     {4.94100317543668, 1}, {4.940069724366054, 1}, {4.831927267060392, 1}, 
     {4.761182894499681, 1}, {4.755383268194564, 1}, {4.730030316609987, 1}, 
     {4.706647208207335, 2}, {4.645942204361386, 1}, {4.630774022609278, 2}, 
     {4.607698804202725, 1}, {4.552690643314979, 2}, {4.508058728652844, 1}, 
     {4.504320299336084, 2}, {4.450866300791178, 1}, {4.430059677286757, 2}, 
     {4.425716324257777, 1}, {4.40758221726067, 1}, {4.385644159879428, 1}, 
     {4.371095265421221, 2}, {4.363746318893824, 2}, {4.346371408998283, 1}, 
     {4.30046374953889, 2}, {4.273359940786642, 2}, {4.2449106859434, 1}, 
     {4.225178897463999, 2}, {4.211557862483368, 2}, {4.141001289297139, 2}, 
     {4.072992737271232, 2}, {4.028994667795295, 1}, {3.960101224658932, 2}, 
     {3.95089932178743, 2}, {3.934970246216835, 1}, {3.917611018664472, 2}, 
     {3.899242536033501, 2}, {3.811205299090384, 1}, {3.768044774394163, 1}, 
     {3.755600111077102, 2}, {3.705700000929273, 1}, {3.682186703996328, 2}, 
     {3.669914891320019, 2}, {3.665381079445396, 2}, {3.654945565625007, 2}, 
     {3.591402697168363, 1}, {3.424646361237954, 1}, {3.352110285775141, 1}, 
     {3.278571943249101, 2}, {3.272675572438624, 2}, {3.161080128924519, 2}, 
     {3.140321726970304, 2}, {3.124782506607954, 1}, {3.047571989027419, 1}, 
     {3.009438285405797, 2}, {2.862018918215186, 2}, {2.720706318287396, 1}, 
     {2.667674231546168, 2}, {2.478200961840597, 1}, {2.374445927738026, 2}, 
     {2.17573633426322, 1}, {2.108157933389322, 2}, {1.962856036685721, 2}, 
     {1.906304386354756, 2}}
 
E0VECkk2 = {{6.435821213232751, 2}, {6.43560076104118, 2}, 
     {6.366300550252186, 1}, {6.365895912431822, 1}, {6.115428211562637, 1}, 
     {6.113193441919911, 1}, {6.076687398757016, 1}, {6.072547100952963, 1}, 
     {6.050993647757628, 1}, {5.986157514938737, 2}, {5.979436760974603, 2}, 
     {5.955636912901618, 1}, {5.943641612663641, 2}, {5.94324128393054, 1}, 
     {5.863826414593685, 2}, {5.859080538359259, 2}, {5.856518317344215, 2}, 
     {5.856051050649718, 2}, {5.852655423117189, 1}, {5.85021792144232, 1}, 
     {5.835082454322505, 1}, {5.826663175868872, 2}, {5.82458892784787, 2}, 
     {5.739994977182024, 2}, {5.735789868220304, 1}, {5.735351393866545, 1}, 
     {5.732117302963728, 1}, {5.72596609038199, 2}, {5.719725239635612, 1}, 
     {5.696052303130399, 2}, {5.693973201217044, 2}, {5.682967697065921, 1}, 
     {5.669749883526098, 2}, {5.66857521364994, 2}, {5.631961864414514, 1}, 
     {5.626542503948375, 1}, {5.613074720751321, 1}, {5.609523664737605, 1}, 
     {5.599210000679037, 2}, {5.587574893824904, 2}, {5.581080236901618, 1}, 
     {5.543287366804776, 1}, {5.527868385260317, 2}, {5.524132287611155, 2}, 
     {5.520000136127834, 2}, {5.513925928757186, 1}, {5.499183107884633, 1}, 
     {5.495747942949081, 2}, {5.469613430385306, 1}, {5.465135496481354, 2}, 
     {5.461597648293863, 2}, {5.451319192988599, 2}, {5.438893144227537, 1}, 
     {5.433896348506363, 2}, {5.407573645523123, 1}, {5.399648612043324, 2}, 
     {5.38997860092333, 1}, {5.352602711006193, 1}, {5.350365819355273, 2}, 
     {5.347570053547094, 2}, {5.347292087378405, 1}, {5.346366617668027, 2}, 
     {5.3175382233309, 1}, {5.309840479201434, 2}, {5.301343237047899, 1}, 
     {5.299455472900711, 2}, {5.292061928699811, 2}, {5.283779974333133, 1}, 
     {5.278819568066498, 1}, {5.277178712610035, 2}, {5.267064191590833, 2}, 
     {5.252839925905026, 2}, {5.251459187433473, 2}, {5.238963041396887, 2}, 
     {5.228350357965156, 1}, {5.226177081699955, 2}, {5.219195099357834, 2}, 
     {5.213769404285899, 2}, {5.213702029504011, 2}, {5.211560049569394, 1}, 
     {5.208176112632724, 1}, {5.188732222147307, 2}, {5.176608080285458, 2}, 
     {5.173881671919138, 2}, {5.162475567421259, 1}, {5.149421585757348, 1}, 
     {5.144201446318676, 2}, {5.126390727378531, 2}, {5.121319904395258, 2}, 
     {5.104024388318547, 1}, {5.100479283299204, 2}, {5.099710654016851, 1}, 
     {5.093521542890651, 2}, {5.07108159691166, 2}, {5.063586738919124, 1}, 
     {5.051800625234784, 1}, {5.048725511225033, 2}, {5.035820483679681, 2}, 
     {5.022676460245111, 2}, {5.014164648816597, 2}, {5.010758882948423, 1}, 
     {4.977552768172763, 1}, {4.968905202263727, 2}, {4.968805976495289, 2}, 
     {4.959594277294387, 1}, {4.955386485605335, 2}, {4.93250415292836, 1}, 
     {4.926265568015228, 2}, {4.926174397551801, 2}, {4.909331450032368, 1}, 
     {4.898814145098955, 1}, {4.895880559427382, 2}, {4.895828616682232, 2}, 
     {4.887993254762195, 2}, {4.876276994475942, 1}, {4.866824923474589, 1}, 
     {4.861743157901838, 2}, {4.858188220890431, 2}, {4.852508678204156, 2}, 
     {4.840164775255258, 2}, {4.808294907465832, 2}, {4.787874539371839, 2}, 
     {4.787757493411936, 2}, {4.785112660682247, 2}, {4.785026685014047, 1}, 
     {4.753825658803296, 2}, {4.742427101281618, 2}, {4.724661449931585, 1}, 
     {4.723878300046987, 1}, {4.7205132224099, 2}, {4.718636895434327, 1}, 
     {4.707934781950899, 2}, {4.700914948682011, 1}, {4.677031737600413, 1}, 
     {4.67622298450216, 2}, {4.67137891929682, 2}, {4.662117159594205, 2}, 
     {4.661419406564156, 1}, {4.65556393618683, 2}, {4.634857396083371, 2}, 
     {4.624855083567377, 1}, {4.603335392537647, 2}, {4.600891191358037, 2}, 
     {4.592540341648373, 2}, {4.571395204526273, 1}, {4.568077238768238, 2}, 
     {4.543135721757262, 1}, {4.54243741053006, 1}, {4.537901200127324, 2}, 
     {4.524998815857453, 2}, {4.524389669338402, 2}, {4.51657674528362, 2}, 
     {4.507167812593977, 1}, {4.501458533627513, 2}, {4.484933507625202, 1}, 
     {4.462414119856192, 2}, {4.456436689819022, 2}, {4.445782430457436, 2}, 
     {4.442613396137761, 1}, {4.432723501214768, 1}, {4.383563163944917, 1}, 
     {4.369226195190807, 2}, {4.362477010300325, 1}, {4.3550195019695, 2}, 
     {4.350235932750546, 2}, {4.343762102074771, 1}, {4.33290022255665, 2}, 
     {4.33203793219631, 2}, {4.313349602139447, 2}, {4.312734947519878, 2}, 
     {4.305843470919254, 1}, {4.294808993327593, 2}, {4.2835665106452, 1}, 
     {4.272929771772106, 2}, {4.255332475943226, 1}, {4.233749566597229, 2}, 
     {4.222189012083098, 1}, {4.20219419680037, 1}, {4.185230238355656, 1}, 
     {4.183249739459065, 2}, {4.167318577583845, 2}, {4.156983033510097, 1}, 
     {4.153946857115531, 2}, {4.136694668398334, 2}, {4.117826045867024, 2}, 
     {4.101391156103075, 1}, {4.077355032656403, 1}, {4.068668817598133, 2}, 
     {4.055478709157744, 2}, {4.000545638923733, 2}, {3.977394080145476, 1}, 
     {3.974885923103243, 2}, {3.959147132702134, 2}, {3.953005788330605, 2}, 
     {3.931959541207597, 2}, {3.923050000407316, 2}, {3.897124603560332, 2}, 
     {3.87317506924417, 2}, {3.848056508073568, 2}, {3.806992590827558, 2}, 
     {3.752280972144982, 1}, {3.746870685277873, 2}, {3.739659881276373, 2}, 
     {3.699814576355541, 2}, {3.691150668890993, 2}, {3.65438675206939, 2}, 
     {3.639304560612012, 1}, {3.592277090237475, 2}, {3.557595974319661, 1}, 
     {3.55450644912482, 2}, {3.518559962528076, 1}, {3.504867315469969, 2}, 
     {3.440606974718882, 2}, {3.433240660802518, 1}, {3.40867471689548, 1}, 
     {3.389757147185697, 1}, {3.382608568118841, 2}, {3.351880164072326, 2}, 
     {3.346162392039121, 2}, {3.302322243164478, 2}, {3.25918998434675, 2}, 
     {3.076946847457307, 2}, {2.90823886659996, 2}, {2.833212979823818, 2}, 
     {2.831027364100278, 2}, {2.669522204787076, 2}, {2.659926649106466, 2}, 
     {2.600146555348447, 1}, {2.594552891553285, 2}, {2.570111610293858, 2}, 
     {2.514604764597504, 1}, {2.212237525296163, 2}, {2.178105657866098, 2}, 
     {2.129756195953025, 1}}
 
E0VECkk3 = {{7.930567720133616, 2}, {7.930552061864169, 2}, 
     {7.826905278950079, 1}, {7.826878979387497, 1}, {7.553653066306252, 1}, 
     {7.553525564778702, 1}, {7.475302753320429, 1}, {7.475121744843374, 1}, 
     {7.370808824522455, 2}, {7.37019299781057, 2}, {7.349375906344724, 2}, 
     {7.349315295137678, 2}, {7.285120422591681, 1}, {7.247821455498549, 2}, 
     {7.247718827184987, 2}, {7.220890854987865, 1}, {7.219206385201062, 1}, 
     {7.211656023873874, 1}, {7.211618264740106, 2}, {7.20796954302624, 1}, 
     {7.177716190790565, 1}, {7.158123817096363, 1}, {7.153131749746417, 2}, 
     {7.142257639371572, 2}, {7.134207280828405, 2}, {7.133120550994585, 1}, 
     {7.129619315074895, 2}, {7.126801153940518, 2}, {7.121622030176985, 1}, 
     {7.121380900735338, 2}, {7.098448995436761, 2}, {7.083145176950367, 2}, 
     {7.081420140999346, 1}, {7.055445652156969, 1}, {7.052736654603303, 1}, 
     {7.046093048834841, 1}, {7.009261671108699, 2}, {6.989722218053989, 1}, 
     {6.986139098549457, 2}, {6.980041615569327, 2}, {6.964812340877084, 1}, 
     {6.964300614768318, 1}, {6.961519637252169, 1}, {6.957030700845989, 1}, 
     {6.938101200246784, 2}, {6.927389228966277, 2}, {6.910471319844818, 2}, 
     {6.888708359010592, 1}, {6.883182435577832, 1}, {6.878933936075481, 1}, 
     {6.876284702647369, 2}, {6.865873039549252, 2}, {6.865829516780403, 2}, 
     {6.864068622630892, 2}, {6.837107027876235, 1}, {6.825487744394373, 2}, 
     {6.824591748950653, 2}, {6.823798704552964, 1}, {6.819310351379218, 2}, 
     {6.812273660547518, 2}, {6.806164854337615, 2}, {6.784269392422113, 2}, 
     {6.777455270651747, 2}, {6.776440108454692, 2}, {6.770898390111692, 2}, 
     {6.768721279337824, 2}, {6.76710272275187, 2}, {6.765328104566175, 1}, 
     {6.756211388051278, 1}, {6.754001899813199, 1}, {6.742147102256419, 2}, 
     {6.73057462648822, 2}, {6.729101607704977, 2}, {6.720908851907562, 2}, 
     {6.720506263283819, 1}, {6.718533509334002, 1}, {6.707994036065197, 1}, 
     {6.692526081048805, 2}, {6.690729705087816, 1}, {6.688306606672861, 2}, 
     {6.684514244089251, 1}, {6.683707121533439, 2}, {6.660831764918773, 2}, 
     {6.658800067781688, 1}, {6.653950297286399, 2}, {6.653787838831094, 2}, 
     {6.645919299162054, 1}, {6.645065132116756, 1}, {6.636216940962719, 1}, 
     {6.622081344127836, 2}, {6.619130986709206, 1}, {6.618983941557659, 2}, 
     {6.615644126395606, 2}, {6.613364683064987, 1}, {6.606470101191852, 1}, 
     {6.605009637819993, 2}, {6.592849814622088, 1}, {6.592651007789147, 2}, 
     {6.585554025529775, 2}, {6.584519269302386, 2}, {6.580707961590447, 2}, 
     {6.575622859534557, 2}, {6.564019995009904, 1}, {6.561510165365365, 1}, 
     {6.561123707633989, 2}, {6.553365614255561, 1}, {6.553225659167264, 2}, 
     {6.550189814003649, 2}, {6.544535147415132, 1}, {6.539092488104171, 2}, 
     {6.538768043556297, 2}, {6.536446763496429, 2}, {6.535639482858827, 2}, 
     {6.523049524177614, 2}, {6.509306919776863, 1}, {6.50911215941424, 2}, 
     {6.505254010263921, 2}, {6.498305591133087, 1}, {6.495518844348445, 1}, 
     {6.495170799648383, 2}, {6.494353765353045, 2}, {6.479303795105029, 2}, 
     {6.478606980941471, 1}, {6.476359635747199, 1}, {6.460200283009096, 1}, 
     {6.458559247297105, 1}, {6.456336687164226, 2}, {6.454708380926617, 1}, 
     {6.448316792037922, 2}, {6.44824744367489, 2}, {6.43991134111953, 2}, 
     {6.434861791840668, 2}, {6.429429609209479, 2}, {6.428037925917773, 2}, 
     {6.425525327891857, 1}, {6.42425833472669, 1}, {6.423605620740823, 2}, 
     {6.420546227392231, 2}, {6.412493230419939, 2}, {6.405629094516097, 2}, 
     {6.398195857186048, 1}, {6.394423589901405, 1}, {6.383199657148917, 2}, 
     {6.381663397739943, 2}, {6.379171226633263, 2}, {6.361904061709857, 1}, 
     {6.360347980466349, 1}, {6.35697414165077, 1}, {6.355928323254734, 2}, 
     {6.339700526117998, 1}, {6.338832220563064, 1}, {6.334714740030851, 1}, 
     {6.328410318859505, 1}, {6.328240351433861, 2}, {6.326595350060543, 2}, 
     {6.319884155453102, 2}, {6.311560428551456, 2}, {6.305341780371212, 2}, 
     {6.303302654575763, 2}, {6.298973837159384, 1}, {6.298392503412721, 2}, 
     {6.295481346860016, 2}, {6.29266443750863, 1}, {6.292476699207882, 1}, 
     {6.29215129695361, 2}, {6.287107329455727, 2}, {6.28560923329549, 1}, 
     {6.285595604041627, 2}, {6.276332817844957, 1}, {6.271770508475815, 2}, 
     {6.269574044430332, 2}, {6.26948183800926, 1}, {6.260403090899584, 1}, 
     {6.259876630991353, 2}, {6.256189965109075, 1}, {6.247434867150229, 2}, 
     {6.244121565815319, 2}, {6.242973301623355, 1}, {6.239619599972531, 2}, 
     {6.232631729810978, 1}, {6.227569427908293, 2}, {6.225896329047453, 2}, 
     {6.225055785804419, 2}, {6.224039165095505, 1}, {6.21725704017819, 2}, 
     {6.216773290065233, 1}, {6.204168027550053, 1}, {6.201190954152274, 2}, 
     {6.200863818080574, 2}, {6.200221311420251, 2}, {6.199692950324049, 2}, 
     {6.198792347067569, 2}, {6.195881529894589, 2}, {6.193883896637669, 1}, 
     {6.183128454759462, 1}, {6.180172833385217, 2}, {6.177832591874794, 1}, 
     {6.167929741802399, 2}, {6.164784063660148, 2}, {6.163729576341518, 2}, 
     {6.151106458742829, 2}, {6.147293530677925, 2}, {6.143818567667152, 2}, 
     {6.142941088858065, 2}, {6.142330493138357, 2}, {6.141230027628386, 1}, 
     {6.139541052333374, 2}, {6.139162999331347, 1}, {6.137268785676937, 1}, 
     {6.134515730769986, 2}, {6.129171178319879, 2}, {6.125944183075463, 2}, 
     {6.124620018908727, 1}, {6.124615530327475, 2}, {6.124283939801198, 1}, 
     {6.123895474680014, 1}, {6.117539118861776, 2}, {6.114605818991905, 1}, 
     {6.107683396891698, 2}, {6.10119564111071, 2}, {6.100192777959061, 2}, 
     {6.09932456034303, 2}, {6.093408247344984, 1}, {6.087298009905277, 2}, 
     {6.08153037660413, 2}, {6.071428251091523, 2}, {6.068607257422776, 2}, 
     {6.066309179609156, 1}, {6.061971319961142, 1}, {6.059386501977523, 1}, 
     {6.048834340352214, 2}, {6.042635715594146, 2}, {6.042119411564896, 2}, 
     {6.036726370879597, 2}, {6.034533484909036, 2}, {6.027203863244105, 1}, 
     {6.01860743946645, 1}, {6.016862241985429, 2}, {6.013863565308157, 2}, 
     {6.011886214604525, 2}, {6.010811565300403, 2}, {6.01061116275643, 1}, 
     {6.00253790291626, 1}, {6.002101990873457, 2}, {6.001071939141405, 2}, 
     {5.988543857613089, 2}, {5.987386298071845, 1}, {5.984934846032418, 2}, 
     {5.984050917660636, 2}, {5.983717364502852, 1}, {5.979894827761371, 2}, 
     {5.973705982665706, 1}, {5.972947000384964, 2}, {5.967448238866358, 2}, 
     {5.962117044234287, 2}, {5.954268820008638, 1}, {5.946337489130524, 1}, 
     {5.939976052136563, 2}, {5.93773159314745, 1}, {5.935680543039582, 2}, 
     {5.934463276948672, 2}, {5.926843287768609, 2}, {5.9236865678427, 2}, 
     {5.92260764911596, 1}, {5.917137206123436, 2}, {5.9169500114614, 2}, 
     {5.912456762929985, 1}, {5.907983662871579, 2}, {5.905660882884239, 2}, 
     {5.899688217809614, 2}, {5.891518547267275, 1}, {5.886054075213086, 1}, 
     {5.88487436087297, 2}, {5.878351624901914, 2}, {5.869777074246746, 2}, 
     {5.867154146433672, 2}, {5.866739451701106, 2}, {5.866212596176709, 2}, 
     {5.860612313117486, 1}, {5.858829034348987, 2}, {5.847263788878949, 2}, 
     {5.844491884709244, 2}, {5.842614272255014, 2}, {5.837402317840277, 2}, 
     {5.833147594973611, 1}, {5.832655872947034, 2}, {5.829399534200135, 2}, 
     {5.828261791082298, 1}, {5.823834609265753, 1}, {5.820457248235631, 2}, 
     {5.82013514511467, 1}, {5.81086595121805, 2}, {5.802940861882409, 2}, 
     {5.802793119632587, 2}, {5.802463233088819, 2}, {5.79584040543556, 1}, 
     {5.791463434634438, 1}, {5.788723024691556, 2}, {5.777691181614606, 2}, 
     {5.774988103099759, 2}, {5.767800607006198, 2}, {5.765292918628074, 2}, 
     {5.763793844115976, 2}, {5.757121309548989, 2}, {5.754893238473362, 2}, 
     {5.754820854316694, 2}, {5.753164370209056, 1}, {5.749011255205603, 1}, 
     {5.748682782385493, 2}, {5.743463705730604, 1}, {5.739613398621397, 1}, 
     {5.732621781563089, 2}, {5.731125382829874, 2}, {5.730862296971859, 2}, 
     {5.727726808350869, 1}, {5.726127817682018, 2}, {5.724977332997668, 2}, 
     {5.717207285183842, 1}, {5.714372395430257, 1}, {5.699447115807765, 2}, 
     {5.699387405369424, 2}, {5.698309412583101, 1}, {5.694353722360227, 2}, 
     {5.686753686797596, 2}, {5.684441652707327, 2}, {5.682968282297304, 1}, 
     {5.682591880362211, 2}, {5.678265180211041, 1}, {5.66956574582126, 2}, 
     {5.669372611611201, 2}, {5.668714994173785, 1}, {5.660007050031694, 2}, 
     {5.659453717378675, 2}, {5.656686623249194, 2}, {5.65315671176351, 2}, 
     {5.652696667473583, 2}, {5.650244521886903, 1}, {5.646634305534793, 2}, 
     {5.645745558511755, 1}, {5.644826846488851, 1}, {5.644633809296555, 2}, 
     {5.627793354037716, 2}, {5.62395841911091, 2}, {5.61504674543144, 2}, 
     {5.61402280413713, 2}, {5.613927088534962, 1}, {5.606091938884692, 2}, 
     {5.605157075347926, 2}, {5.605056250363205, 2}, {5.602937277077139, 2}, 
     {5.600713995711135, 1}, {5.597185548447721, 2}, {5.596930492661494, 1}, 
     {5.594838621930975, 2}, {5.590815506662213, 1}, {5.587545233410646, 2}, 
     {5.587416784809754, 2}, {5.579745043934495, 2}, {5.579500371136321, 1}, 
     {5.577948936631612, 1}, {5.574657292868395, 1}, {5.568968464079553, 1}, 
     {5.557504838345377, 2}, {5.553084518083405, 1}, {5.552830653886953, 2}, 
     {5.547329204328601, 2}, {5.546943830386324, 2}, {5.541528774123824, 1}, 
     {5.533355170964598, 2}, {5.533014601713026, 2}, {5.52472414786972, 2}, 
     {5.520259182949029, 1}, {5.513315510468458, 1}, {5.506141349495282, 2}, 
     {5.505058044879124, 2}, {5.502973061786369, 2}, {5.5, 2}, 
     {5.498577778414933, 1}, {5.496449458689393, 2}, {5.495110333766644, 2}, 
     {5.49317185246118, 2}, {5.491859017444759, 1}, {5.489691274080258, 2}, 
     {5.484067766733872, 2}, {5.479725660504399, 1}, {5.477602805022817, 2}, 
     {5.469198736628193, 2}, {5.464740743914126, 1}, {5.460019147802161, 2}, 
     {5.457563776798412, 2}, {5.44779623746756, 2}, {5.44241069989319, 2}, 
     {5.439552179843559, 1}, {5.439139033879748, 1}, {5.438012864978719, 1}, 
     {5.437180315931063, 2}, {5.432868586270342, 1}, {5.423791708802633, 2}, 
     {5.423191903618814, 2}, {5.417907386818388, 2}, {5.417481933047396, 2}, 
     {5.415438585384862, 1}, {5.413860610813702, 2}, {5.408357817914395, 2}, 
     {5.398691766141962, 2}, {5.386881904463908, 2}, {5.386354298509369, 1}, 
     {5.37973261574068, 1}, {5.379388111740132, 1}, {5.372631807998061, 2}, 
     {5.371811283361294, 1}, {5.369345089448482, 1}, {5.368964319913936, 2}, 
     {5.365831339037048, 2}, {5.36025901071348, 2}, {5.359916087450998, 2}, 
     {5.359842257721375, 2}, {5.353433222583647, 1}, {5.351702228088025, 1}, 
     {5.346035944685164, 2}, {5.343352428810691, 2}, {5.338884052154137, 2}, 
     {5.329605861966047, 1}, {5.324360871314379, 1}, {5.319177772331811, 2}, 
     {5.316490966351968, 2}, {5.31550792687692, 1}, {5.314205557642844, 1}, 
     {5.310761703480817, 2}, {5.30279371652191, 2}, {5.301996757432511, 2}, 
     {5.299924116792287, 2}, {5.299153258341714, 2}, {5.296909802780141, 2}, 
     {5.292758400183182, 1}, {5.29204682843574, 1}, {5.282607596245115, 2}, 
     {5.28111588217982, 2}, {5.280397944217913, 1}, {5.279852380379582, 2}, 
     {5.270870206826853, 2}, {5.26917579903794, 2}, {5.257080773296848, 2}, 
     {5.251824710595928, 2}, {5.245449101944917, 1}, {5.242632051890819, 2}, 
     {5.230796944926294, 2}, {5.226296860954919, 2}, {5.222884691980429, 2}, 
     {5.218367684866422, 2}, {5.214190569020542, 1}, {5.211284328285969, 1}, 
     {5.210240190977135, 1}, {5.199499393709368, 2}, {5.182097286402314, 2}, 
     {5.179698148941534, 2}, {5.167854907285781, 2}, {5.160464188371265, 2}, 
     {5.147485862911858, 2}, {5.142675965478274, 2}, {5.141049749571731, 2}, 
     {5.139451104266741, 1}, {5.136297481626624, 1}, {5.135028422762575, 2}, 
     {5.127931673732497, 2}, {5.122852531335408, 2}, {5.11560778246788, 1}, 
     {5.115079911877508, 2}, {5.102245491772572, 2}, {5.097980812017738, 1}, 
     {5.084832825592693, 2}, {5.08417365706896, 1}, {5.083211435955464, 1}, 
     {5.079293318442347, 1}, {5.077341820099923, 2}, {5.073438232137822, 2}, 
     {5.068145482714126, 2}, {5.064946099777512, 2}, {5.056053672519209, 2}, 
     {5.042570846482327, 2}, {5.038633812653024, 2}, {5.02986749427785, 2}, 
     {5.026162140702827, 1}, {5.016328061341201, 1}, {5.015599136506662, 2}, 
     {5.014546695195877, 2}, {5.012489841576452, 2}, {4.996371004840347, 2}, 
     {4.994234413525788, 2}, {4.985498175801681, 1}, {4.977012158248424, 2}, 
     {4.976863268399144, 2}, {4.967681391887878, 2}, {4.965825960621281, 2}, 
     {4.965779305349026, 1}, {4.957234300943673, 2}, {4.949902452830036, 2}, 
     {4.948993156745208, 2}, {4.946612146511622, 2}, {4.921653158971766, 2}, 
     {4.920183373365869, 2}, {4.914743275465837, 2}, {4.91272511617479, 2}, 
     {4.90902365625255, 2}, {4.907962876674166, 2}, {4.905753032898681, 1}, 
     {4.896877122655092, 1}, {4.887015448658628, 2}, {4.87688535460427, 1}, 
     {4.872411595736571, 1}, {4.863926965110662, 2}, {4.854713869323667, 2}, 
     {4.853625126482714, 1}, {4.85218834857693, 2}, {4.848836681792688, 2}, 
     {4.848814473669662, 2}, {4.846451873224207, 2}, {4.836446811984537, 1}, 
     {4.822986505704087, 1}, {4.821833798719628, 2}, {4.821305343498248, 2}, 
     {4.819072811023949, 2}, {4.814683195188262, 2}, {4.798017696204167, 2}, 
     {4.797678661085617, 2}, {4.784193648786528, 1}, {4.774305706400592, 2}, 
     {4.770231182608417, 1}, {4.759302272352977, 2}, {4.756529123653314, 2}, 
     {4.753821752650394, 2}, {4.744410611334085, 2}, {4.73673729012891, 2}, 
     {4.712226705475723, 2}, {4.693067279495278, 2}, {4.690795866964591, 2}, 
     {4.68808605652531, 2}, {4.679471959824692, 1}, {4.663240262301708, 2}, 
     {4.661114572776292, 1}, {4.650495855386789, 1}, {4.649851723926283, 2}, 
     {4.649195807579268, 2}, {4.6384644797278, 1}, {4.63501198591729, 2}, 
     {4.61618736055371, 2}, {4.611591913723836, 2}, {4.611026143692076, 2}, 
     {4.609515325830394, 2}, {4.606255464280247, 1}, {4.603432627614196, 2}, 
     {4.593259722210783, 2}, {4.582678474772816, 2}, {4.575679371257769, 2}, 
     {4.574773404508949, 2}, {4.574666908997785, 1}, {4.574219184393922, 1}, 
     {4.563913355489488, 1}, {4.540761567625386, 2}, {4.537004336260003, 2}, 
     {4.533126895313529, 1}, {4.511474653741758, 2}, {4.509895522819114, 1}, 
     {4.497761110257249, 2}, {4.496738830953569, 2}, {4.48839433059283, 2}, 
     {4.474080122620776, 2}, {4.462767412339428, 2}, {4.458627433468072, 2}, 
     {4.456083212846953, 2}, {4.428344535762525, 2}, {4.426257320594591, 2}, 
     {4.421949819521213, 2}, {4.414614594351196, 2}, {4.380264245112565, 2}, 
     {4.367709191550261, 2}, {4.366503660028308, 2}, {4.337844588878612, 1}, 
     {4.337128228712487, 2}, {4.32814984484499, 2}, {4.303528621275399, 2}, 
     {4.281703703518388, 1}, {4.271893432978962, 2}, {4.26366575333487, 1}, 
     {4.254607503948284, 2}, {4.248935568403767, 1}, {4.244943258974494, 2}, 
     {4.235060217018861, 1}, {4.226747294523957, 2}, {4.222935709177956, 2}, 
     {4.22161979601758, 2}, {4.215711082546302, 2}, {4.175041795456068, 2}, 
     {4.163040116304049, 1}, {4.159650999937714, 2}, {4.150188527912447, 2}, 
     {4.145291097592156, 1}, {4.144429506859922, 1}, {4.130926629454901, 2}, 
     {4.098536064801462, 2}, {4.073985388452691, 2}, {4.07362364839275, 2}, 
     {4.053163600889613, 1}, {4.048080244218332, 2}, {4.042812303753307, 1}, 
     {4.007695618399545, 2}, {3.994010434570854, 2}, {3.991494083705973, 2}, 
     {3.985878010345632, 1}, {3.985463518340064, 2}, {3.975047399992889, 2}, 
     {3.947436217897515, 2}, {3.895393439579047, 1}, {3.889918242617907, 1}, 
     {3.87259814740201, 2}, {3.815173332433401, 2}, {3.800071223321779, 2}, 
     {3.783434428260568, 2}, {3.773139770257395, 2}, {3.766037442950198, 2}, 
     {3.756978391577727, 2}, {3.691160138592014, 1}, {3.641512455302542, 2}, 
     {3.64072481130804, 1}, {3.619582590452326, 2}, {3.613782174156981, 1}, 
     {3.593188074815464, 2}, {3.564640169053496, 2}, {3.549268510391741, 2}, 
     {3.524976170502392, 1}, {3.487251193402599, 2}, {3.372591957618136, 2}, 
     {3.354197471537467, 2}, {3.338009002144206, 1}, {3.266559371929496, 2}, 
     {3.169931133859696, 1}, {3.159391393323995, 2}, {3.097685753646051, 2}, 
     {3.042874666627083, 1}, {3.020122683916589, 2}, {2.974643351098942, 2}, 
     {2.945630012082543, 1}, {2.932271144460116, 2}, {2.897248852465623, 2}, 
     {2.799431764436964, 2}, {2.762286902149976, 2}, {2.553960225798206, 2}, 
     {2.488563199047423, 2}, {2.418811124273699, 2}}
 
E0CHIRALkk0 = {{4.120158727659035, 1}, {4.020172695405123, 1}, 
     {3.972639377814739, 1}, {3.75041293716227, 2}, {3.633795188094193, 1}, 
     {3.022522388029282, 2}, {3.005074344197821, 1}, {2.037712452030941, 2}, 
     {1.557371410360522, 1}, {1.530304534672002, 2}, {1.396374989141519, 1}}
 
E0CHIRALkk1 = {{5.491085586728606, 1}, {5.48839681627856, 1}, 
     {5.171309911985862, 1}, {5.066770790856269, 2}, {5.040488522306873, 1}, 
     {4.981973400273839, 1}, {4.957384379204601, 2}, {4.952089473109988, 2}, 
     {4.9120535519939, 1}, {4.871904077088674, 2}, {4.867316669235132, 1}, 
     {4.789797558962106, 2}, {4.723335887922018, 1}, {4.68708029252394, 1}, 
     {4.661964066148054, 1}, {4.640176694161124, 2}, {4.620853755990984, 1}, 
     {4.603173421729039, 2}, {4.498809827814275, 2}, {4.490348068624139, 2}, 
     {4.479963708505541, 1}, {4.455825850069155, 2}, {4.396694800632647, 2}, 
     {4.396628100174734, 1}, {4.389707595627218, 1}, {4.34409970182795, 1}, 
     {4.342322340621771, 2}, {4.271946779224213, 2}, {4.234955470698235, 2}, 
     {4.211383221767471, 1}, {4.134807816524581, 2}, {4.007823845507221, 2}, 
     {4.00170746340979, 2}, {3.999089004516566, 1}, {3.948734151361148, 1}, 
     {3.932602164370064, 1}, {3.908022515999993, 2}, {3.899745690620549, 2}, 
     {3.77913770028249, 2}, {3.756294351211822, 2}, {3.755802125952246, 1}, 
     {3.684030312502399, 1}, {3.614348747885044, 2}, {3.525424452502944, 2}, 
     {3.507937512423821, 2}, {3.390575904403826, 2}, {3.337148971456116, 2}, 
     {3.271585056128163, 1}, {3.24041727966849, 2}, {3.231474321846505, 2}, 
     {3.139839821936716, 1}, {3.105368667537396, 2}, {2.819996200279312, 2}, 
     {2.776472088654134, 2}, {2.425978963542998, 1}, {2.407935778447355, 1}, 
     {2.331924120737174, 2}, {2.105599090898944, 2}, {1.796636060208966, 1}, 
     {1.426415582860671, 2}, {1.237655346872716, 2}, {1.227710270473555, 2}}
 
E0CHIRALkk2 = {{6.958653416916059, 1}, {6.958439565900669, 1}, 
     {6.420807224042165, 2}, {6.420245636979052, 2}, {6.381005818387857, 1}, 
     {6.292771087125967, 1}, {6.291814759795657, 1}, {6.29132883241938, 1}, 
     {6.284795283010724, 2}, {6.278137841604013, 1}, {6.168966046931673, 1}, 
     {6.158411669727414, 2}, {6.142888163481843, 2}, {6.082913363970595, 2}, 
     {6.081877642784768, 1}, {6.048009569892943, 1}, {6.021498739956616, 1}, 
     {6.000887431730722, 2}, {6.000392317934861, 2}, {5.981281951253116, 1}, 
     {5.978020366230709, 1}, {5.967653248127337, 2}, {5.943407697985888, 2}, 
     {5.938926948219691, 2}, {5.937666426268245, 2}, {5.880978146675625, 1}, 
     {5.878036555431953, 2}, {5.874975459713757, 1}, {5.870553690076056, 2}, 
     {5.867118698615214, 2}, {5.861513838582348, 1}, {5.855072222101777, 2}, 
     {5.794785063474871, 1}, {5.791758263835773, 2}, {5.782426728451169, 2}, 
     {5.727501678847039, 1}, {5.720769617494846, 1}, {5.720469927224349, 1}, 
     {5.695749135538655, 2}, {5.69425675776055, 2}, {5.693713998886731, 1}, 
     {5.666287514122316, 1}, {5.664039802999051, 2}, {5.653878896535442, 1}, 
     {5.646431855679364, 1}, {5.627014133559792, 2}, {5.601113914467571, 2}, 
     {5.597045635435079, 2}, {5.582379234820332, 1}, {5.581986098384724, 2}, 
     {5.556003852115906, 2}, {5.543868275645576, 2}, {5.543570951222801, 1}, 
     {5.531513660439359, 2}, {5.523355061796269, 1}, {5.521513712462188, 1}, 
     {5.516829079800188, 1}, {5.49449677788258, 1}, {5.48545140085833, 1}, 
     {5.484006936967553, 1}, {5.481689866761281, 2}, {5.470009105530224, 2}, 
     {5.455203302502336, 1}, {5.449305495308054, 2}, {5.430353628960179, 1}, 
     {5.429369412740469, 2}, {5.423268976088736, 2}, {5.409606265560618, 2}, 
     {5.382150862320716, 1}, {5.375615783659112, 2}, {5.365328039195153, 1}, 
     {5.354529792399931, 2}, {5.351568734582207, 2}, {5.335779676359428, 2}, 
     {5.332391121956484, 2}, {5.329936238430079, 2}, {5.314973657884468, 1}, 
     {5.312632185886774, 2}, {5.307512353726366, 2}, {5.306604637254086, 1}, 
     {5.280472787325339, 1}, {5.26362221399399, 1}, {5.253924832764003, 2}, 
     {5.253332606307137, 2}, {5.246221231049488, 1}, {5.229822546856931, 2}, 
     {5.226800290925572, 2}, {5.224583099750278, 2}, {5.203965624771952, 1}, 
     {5.203137833618735, 1}, {5.196690358911133, 2}, {5.185263633290364, 2}, 
     {5.183480231306227, 2}, {5.174407272804183, 2}, {5.155129777732344, 1}, 
     {5.15296998023177, 2}, {5.13320208185432, 2}, {5.131888709386016, 2}, 
     {5.082920935131211, 2}, {5.074760848331467, 1}, {5.072933638781424, 1}, 
     {5.065248913236096, 2}, {5.043502561941773, 1}, {5.040753386641491, 1}, 
     {5.03809109680751, 2}, {5.032762530221674, 1}, {5.021492802463158, 2}, 
     {5.000474474566428, 2}, {4.989001685250388, 2}, {4.983475136222627, 1}, 
     {4.980990210994529, 2}, {4.968890160643558, 1}, {4.963234719358174, 2}, 
     {4.958624943691785, 2}, {4.946411300498057, 1}, {4.945793986878413, 2}, 
     {4.94487786675912, 1}, {4.943638072290558, 2}, {4.942066744610175, 2}, 
     {4.928994106978178, 2}, {4.916749886597797, 1}, {4.904113686158374, 2}, 
     {4.896393716973595, 2}, {4.875916501554668, 2}, {4.831561066721156, 2}, 
     {4.829508483003764, 1}, {4.823689839634173, 1}, {4.80899269589747, 1}, 
     {4.777992510632377, 2}, {4.775845137511841, 2}, {4.775494514256473, 2}, 
     {4.747251019077257, 2}, {4.736792315660951, 1}, {4.73641516331951, 1}, 
     {4.711034428507156, 2}, {4.703605633132077, 2}, {4.697555899880978, 1}, 
     {4.695196205061328, 2}, {4.691958931325975, 2}, {4.681638354930502, 1}, 
     {4.675085646289938, 2}, {4.668140815245877, 2}, {4.657635087705271, 2}, 
     {4.626192865838457, 2}, {4.595714732461044, 1}, {4.592238137401395, 2}, 
     {4.586423816297902, 2}, {4.576772645958974, 2}, {4.570486116968805, 1}, 
     {4.566009055101213, 1}, {4.55954230940458, 2}, {4.544404238131715, 1}, 
     {4.530422827556333, 1}, {4.519057702905246, 2}, {4.512965868515741, 2}, 
     {4.50808885902002, 2}, {4.501298869011929, 1}, {4.468227069401642, 2}, 
     {4.454185202951059, 1}, {4.442817528185217, 2}, {4.436413395537839, 2}, 
     {4.430248731685606, 2}, {4.413073740108543, 1}, {4.410748493883191, 1}, 
     {4.400920944440291, 2}, {4.380859284151392, 2}, {4.376895710145191, 2}, 
     {4.338516583674684, 2}, {4.329474395032391, 2}, {4.300103587574001, 1}, 
     {4.296682736520665, 1}, {4.29359621884598, 2}, {4.264396395151683, 2}, 
     {4.243632943853501, 2}, {4.23992429188672, 2}, {4.22157767178938, 1}, 
     {4.220704302331027, 2}, {4.218771769764214, 2}, {4.216848733463032, 2}, 
     {4.212989560642392, 2}, {4.17374435391345, 2}, {4.117297421478266, 2}, 
     {4.096974061609847, 1}, {4.080580349687465, 2}, {4.07082440741214, 2}, 
     {4.052587652051509, 1}, {4.014036654412826, 2}, {4.009088427780721, 1}, 
     {3.998480699070291, 2}, {3.994013513004094, 2}, {3.938128836772799, 1}, 
     {3.929309090673091, 1}, {3.905334866459666, 2}, {3.904457954435332, 1}, 
     {3.893164388954461, 2}, {3.883419011020928, 2}, {3.875925754735244, 2}, 
     {3.858621794956969, 1}, {3.844270653799736, 2}, {3.818173607434397, 2}, 
     {3.812903519566013, 1}, {3.7063748087404, 2}, {3.690325655381006, 1}, 
     {3.59713398578058, 2}, {3.559398559414936, 2}, {3.548118963359556, 2}, 
     {3.541523676678807, 2}, {3.447785664785194, 1}, {3.407037463480968, 2}, 
     {3.3901088265746, 2}, {3.376330489539301, 2}, {3.317815577106062, 2}, 
     {3.284912346911301, 2}, {3.276722781240823, 1}, {3.272790602155312, 2}, 
     {3.203147311035052, 2}, {3.20085979291109, 2}, {3.180246713410467, 1}, 
     {3.071447118393459, 1}, {2.985107791809362, 2}, {2.833930410146661, 2}, 
     {2.829142363357613, 1}, {2.774561676365077, 2}, {2.729557813313864, 2}, 
     {2.675298620552596, 2}, {2.646182786270296, 2}, {2.368006005630913, 1}, 
     {2.233916140619552, 2}, {2.141159062868123, 2}, {1.759844126059874, 2}, 
     {1.61258547055619, 1}, {1.520822618054524, 1}, {1.240423403981699, 2}, 
     {1.112891793518303, 2}}
 
E0CHIRALkk3 = {{8.444437808842789, 1}, {8.444426384407878, 1}, 
     {7.891390433778637, 2}, {7.891236371375199, 2}, {7.690225051662971, 1}, 
     {7.689050842622294, 1}, {7.685846152848922, 1}, {7.685654630318001, 1}, 
     {7.602149584258502, 1}, {7.53822594795527, 2}, {7.535928237139798, 2}, 
     {7.525570124705553, 2}, {7.467000545476325, 1}, {7.430054527770606, 2}, 
     {7.429890215477869, 2}, {7.424157089021377, 1}, {7.392925120539327, 2}, 
     {7.381243287732368, 1}, {7.373714407676005, 1}, {7.354583244591576, 1}, 
     {7.348439332049655, 1}, {7.34641964235288, 1}, {7.345972790037852, 2}, 
     {7.344545216751131, 2}, {7.339161424965147, 2}, {7.31429421304975, 2}, 
     {7.310946993816893, 2}, {7.295325358586923, 2}, {7.270793296019172, 1}, 
     {7.264056198228865, 2}, {7.235193372352913, 2}, {7.222272624149527, 2}, 
     {7.1869288356144, 1}, {7.180924514805731, 1}, {7.179940186947803, 1}, 
     {7.177908377968439, 2}, {7.154958919060042, 2}, {7.154321537326404, 1}, 
     {7.128408838574196, 2}, {7.102695265525379, 2}, {7.102372203383346, 2}, 
     {7.082687073265568, 1}, {7.049613895965839, 1}, {7.048166849641249, 1}, 
     {7.037216282591017, 2}, {7.036328491151436, 2}, {7.03436136194238, 2}, 
     {7.027955376223951, 1}, {7.026456300691417, 1}, {7.02332158412997, 1}, 
     {7.022951220408621, 1}, {6.998167242748477, 2}, {6.9787903970435, 1}, 
     {6.976870382415643, 1}, {6.965319784184973, 2}, {6.957717117952961, 2}, 
     {6.954028351354073, 1}, {6.953035835024119, 2}, {6.949722869201299, 2}, 
     {6.946862982569917, 2}, {6.932766463446247, 2}, {6.925876713882893, 2}, 
     {6.910522495550474, 2}, {6.902326298220554, 1}, {6.90048039819066, 1}, 
     {6.894550982638454, 2}, {6.864975073363931, 1}, {6.855382134638876, 2}, 
     {6.853644802441153, 1}, {6.846988148508451, 1}, {6.846698625432871, 2}, 
     {6.845470854257998, 2}, {6.844889359988268, 2}, {6.839419281071099, 2}, 
     {6.830811802328738, 2}, {6.827285007426639, 2}, {6.826336111648469, 2}, 
     {6.815986317744928, 1}, {6.809386286930202, 2}, {6.795621615784706, 1}, 
     {6.794549565838203, 1}, {6.793385140648693, 2}, {6.787193206217969, 1}, 
     {6.779952719980899, 1}, {6.771616582852675, 2}, {6.754827988311539, 2}, 
     {6.753610662288461, 2}, {6.741277507920132, 2}, {6.736432381315677, 1}, 
     {6.731146250042896, 1}, {6.730854723224278, 1}, {6.729768677065036, 2}, 
     {6.713778377766827, 1}, {6.701716824551533, 2}, {6.700641492621665, 2}, 
     {6.699914335009612, 2}, {6.69892599324039, 1}, {6.691855663724597, 2}, 
     {6.691771051423682, 1}, {6.687253235865214, 2}, {6.686562826169703, 1}, 
     {6.684217714448412, 2}, {6.678420092221441, 2}, {6.678297445765298, 1}, 
     {6.669222456836902, 1}, {6.657065073326434, 2}, {6.652592427656906, 2}, 
     {6.644584667783697, 1}, {6.641583348810206, 1}, {6.636664728008919, 2}, 
     {6.628239432329797, 1}, {6.623294238762447, 2}, {6.619254440979743, 1}, 
     {6.618870227097498, 2}, {6.610360400074069, 2}, {6.608650832839263, 2}, 
     {6.604521010710293, 2}, {6.602892214102979, 2}, {6.599318374235085, 2}, 
     {6.595836005817715, 1}, {6.593443848863866, 2}, {6.581374556842359, 2}, 
     {6.57005855116363, 1}, {6.565508384993876, 2}, {6.562545011265873, 1}, 
     {6.562005443463095, 2}, {6.555484871730205, 2}, {6.5414735452028, 2}, 
     {6.533104482117455, 1}, {6.52571596017962, 2}, {6.525162713279997, 2}, 
     {6.522090120832605, 2}, {6.516352526465967, 1}, {6.508036018640103, 2}, 
     {6.507273452194842, 1}, {6.506390415140781, 2}, {6.503487965204214, 1}, 
     {6.50005452718768, 2}, {6.492022015054065, 2}, {6.491745354983901, 2}, 
     {6.486722731053997, 1}, {6.482738404998604, 2}, {6.470402356702758, 2}, 
     {6.466191543051319, 1}, {6.456758352136405, 1}, {6.452003429127346, 1}, 
     {6.45110334784683, 2}, {6.450661250509553, 2}, {6.438552458987922, 2}, 
     {6.435938925674083, 2}, {6.434468003452648, 1}, {6.424257840550544, 1}, 
     {6.422522473818266, 1}, {6.421286615922731, 2}, {6.414422210133637, 1}, 
     {6.407712272415564, 2}, {6.406965924571939, 1}, {6.406818893514303, 2}, 
     {6.402205373140977, 1}, {6.401759050634582, 2}, {6.38911006007052, 2}, 
     {6.388305090531758, 2}, {6.383426391617237, 2}, {6.383075698647045, 2}, 
     {6.382546157535838, 2}, {6.38211702432041, 1}, {6.369073403983383, 1}, 
     {6.363221820531339, 1}, {6.362574641331274, 1}, {6.361327335230541, 2}, 
     {6.349128498461333, 2}, {6.348905762089977, 2}, {6.348789780655327, 1}, 
     {6.344021873802962, 2}, {6.342594893208673, 1}, {6.336817365992221, 2}, 
     {6.336649507626491, 2}, {6.334775604974581, 1}, {6.332622665870038, 2}, 
     {6.31933677569949, 1}, {6.311877152350708, 2}, {6.304751906062474, 2}, 
     {6.300503184440987, 2}, {6.297355764923344, 1}, {6.295767529251894, 2}, 
     {6.29487662142399, 2}, {6.288835284100621, 2}, {6.285039158756719, 1}, 
     {6.281319043115251, 2}, {6.2746563734668, 2}, {6.274259213639841, 2}, 
     {6.272995373986893, 1}, {6.265284954598356, 2}, {6.26396395752452, 2}, 
     {6.263114106304559, 1}, {6.26138239989819, 2}, {6.260481879646097, 2}, 
     {6.246483175481749, 2}, {6.243966057302289, 2}, {6.243273599233778, 2}, 
     {6.241805772146344, 2}, {6.231853004323028, 2}, {6.231163009044124, 1}, 
     {6.222989693402922, 2}, {6.222980454930816, 2}, {6.219948113487882, 1}, 
     {6.218449478055696, 2}, {6.217450655301326, 1}, {6.212508116139451, 2}, 
     {6.206683461361633, 2}, {6.201881358380831, 1}, {6.194044768413071, 2}, 
     {6.192801403835236, 1}, {6.186033477804808, 1}, {6.183521328092857, 2}, 
     {6.18314216306401, 1}, {6.18205573050774, 1}, {6.181753239254691, 2}, 
     {6.177320094578627, 2}, {6.175308104485603, 1}, {6.156427113471791, 2}, 
     {6.154433122133069, 1}, {6.152308954007412, 2}, {6.15122474106341, 2}, 
     {6.149297608202578, 2}, {6.145587108614618, 2}, {6.140402299768139, 2}, 
     {6.117812072984366, 2}, {6.116062109743629, 2}, {6.112015769693097, 2}, 
     {6.109894460100999, 1}, {6.108472129933567, 2}, {6.107883925655609, 2}, 
     {6.103149352879822, 1}, {6.10184393427797, 2}, {6.094317398129423, 1}, 
     {6.094154318386319, 2}, {6.087172539743169, 1}, {6.082575247666869, 1}, 
     {6.0764905672294, 1}, {6.0744223888635, 2}, {6.073021963572034, 1}, 
     {6.072520732781949, 2}, {6.07107314507425, 2}, {6.069755016575789, 2}, 
     {6.066794242764993, 2}, {6.059097823218948, 2}, {6.055662301319312, 2}, 
     {6.050286714043618, 1}, {6.046250230215259, 1}, {6.042614413422334, 2}, 
     {6.041580679290822, 2}, {6.029830487905286, 2}, {6.024655806367244, 1}, 
     {6.024402062407311, 1}, {6.02289697262157, 2}, {6.01127486132553, 2}, 
     {6.010649307914807, 2}, {6.003137082034432, 1}, {6.002341359329349, 1}, 
     {6.001343799908102, 2}, {5.995042016112845, 1}, {5.988404829768093, 2}, 
     {5.984652445280325, 2}, {5.983912219851001, 1}, {5.978509819800959, 2}, 
     {5.97729237233604, 2}, {5.976407466443001, 1}, {5.974669845798115, 2}, 
     {5.970517068942314, 1}, {5.969918791365536, 2}, {5.964178142087499, 2}, 
     {5.961220416253537, 1}, {5.958188566712019, 2}, {5.945706421607538, 2}, 
     {5.943053524988774, 2}, {5.938615142849246, 1}, {5.930597985491469, 2}, 
     {5.930354563973727, 1}, {5.926552150857995, 2}, {5.921445543251907, 2}, 
     {5.921193595118627, 1}, {5.919528602887537, 2}, {5.911643379395927, 2}, 
     {5.904039876839373, 2}, {5.899090765146004, 2}, {5.890000303992675, 1}, 
     {5.882189901562139, 1}, {5.882084541111155, 2}, {5.875672164079299, 2}, 
     {5.871952200850204, 2}, {5.867040634107699, 2}, {5.863277529357524, 2}, 
     {5.861029636856709, 2}, {5.860757500504691, 2}, {5.859637700964978, 2}, 
     {5.858971477222909, 2}, {5.855038041295645, 1}, {5.85217589048447, 2}, 
     {5.847474569781087, 1}, {5.841591418570031, 2}, {5.83642135555588, 2}, 
     {5.835531025607505, 1}, {5.831284970509055, 1}, {5.830305707573741, 2}, 
     {5.825344206265445, 2}, {5.820537743655347, 2}, {5.819995316592389, 2}, 
     {5.819382389750247, 2}, {5.812085222108263, 2}, {5.800680035470236, 2}, 
     {5.795875444150718, 2}, {5.793701712487606, 2}, {5.788178319655377, 2}, 
     {5.77777174730238, 2}, {5.775739465975475, 2}, {5.775505026369907, 1}, 
     {5.774803841866654, 2}, {5.772778305019622, 1}, {5.769917463998637, 1}, 
     {5.762174032454769, 1}, {5.754461498098615, 1}, {5.751380194173008, 2}, 
     {5.748397372568654, 2}, {5.744728436384102, 2}, {5.742779734844154, 2}, 
     {5.739066023748883, 1}, {5.738820292732792, 1}, {5.729676745528418, 2}, 
     {5.726676965367812, 1}, {5.722997586885123, 1}, {5.722573669244925, 2}, 
     {5.720480001815036, 2}, {5.715340993996982, 2}, {5.713908867209726, 1}, 
     {5.713676088620832, 1}, {5.700884212043087, 1}, {5.698081100541805, 2}, 
     {5.692983093304483, 2}, {5.690717473567375, 1}, {5.688240229684507, 2}, 
     {5.683684432917385, 1}, {5.678653466669176, 2}, {5.66032611686674, 2}, 
     {5.657491098635444, 2}, {5.657299335963433, 2}, {5.649676341012198, 2}, 
     {5.645692306822744, 2}, {5.645466155605847, 1}, {5.645162304348234, 1}, 
     {5.644294106403876, 1}, {5.641004193811866, 2}, {5.639796361049767, 1}, 
     {5.637362521120019, 2}, {5.631703409680009, 2}, {5.625587192019428, 2}, 
     {5.618528353936137, 2}, {5.615998406233005, 2}, {5.61404742871146, 2}, 
     {5.607957325854278, 1}, {5.600965447554742, 1}, {5.59685652260214, 1}, 
     {5.595906235354875, 2}, {5.594949644213432, 2}, {5.593501660826935, 2}, 
     {5.593191084596213, 2}, {5.579796555409134, 2}, {5.574222907304788, 2}, 
     {5.56898726827354, 2}, {5.567740866731044, 1}, {5.55703280663858, 2}, 
     {5.553725689584581, 2}, {5.551365918035734, 2}, {5.549548978080381, 2}, 
     {5.54832508655712, 1}, {5.54699873385578, 2}, {5.545889657699759, 1}, 
     {5.533240631351504, 2}, {5.533166564540952, 2}, {5.531791191792452, 1}, 
     {5.52823868166334, 2}, {5.52721092835961, 2}, {5.52682833030449, 1}, 
     {5.516282573890056, 1}, {5.510529223525977, 2}, {5.508377204618183, 1}, 
     {5.505685577167181, 2}, {5.500872525047373, 2}, {5.497131974645009, 2}, 
     {5.495971324808936, 2}, {5.492158705810211, 1}, {5.490207977420939, 2}, 
     {5.489084525060479, 2}, {5.472428179510056, 2}, {5.467524075535802, 2}, 
     {5.457498832003908, 2}, {5.451300706497741, 1}, {5.4499907508997, 2}, 
     {5.446220192264689, 1}, {5.443530641204034, 2}, {5.438807961527621, 2}, 
     {5.437849846137439, 1}, {5.437450489605992, 2}, {5.436300262836662, 2}, 
     {5.432630526719915, 1}, {5.430648659843721, 2}, {5.42165546265283, 2}, 
     {5.413188048009044, 2}, {5.405375203493596, 1}, {5.403621227040669, 1}, 
     {5.395090458300488, 2}, {5.392761736836633, 1}, {5.39147724094429, 2}, 
     {5.391428919018407, 2}, {5.387671170388788, 2}, {5.383615161478492, 1}, 
     {5.381992339503506, 1}, {5.381098190184875, 2}, {5.375927652062073, 2}, 
     {5.370404293439581, 2}, {5.357261733979597, 2}, {5.357044176112643, 2}, 
     {5.350953050654728, 2}, {5.349898362726511, 2}, {5.34533694944832, 2}, 
     {5.336564114437017, 2}, {5.329460223721773, 2}, {5.321270118152631, 2}, 
     {5.319903020588107, 2}, {5.316983354299575, 2}, {5.31033707496689, 1}, 
     {5.30871801017488, 1}, {5.302434045399281, 2}, {5.301850360886999, 1}, 
     {5.292301549277505, 2}, {5.291048109986272, 2}, {5.285139488191587, 2}, 
     {5.284118596740534, 2}, {5.274103563038125, 2}, {5.269429569656386, 1}, 
     {5.265473897376716, 2}, {5.265065647158088, 2}, {5.264790181002462, 1}, 
     {5.260279176527017, 2}, {5.259792312461448, 2}, {5.255953383080702, 2}, 
     {5.250174740200461, 2}, {5.247380661427545, 1}, {5.245250138957054, 1}, 
     {5.241520069194869, 1}, {5.236777781491139, 2}, {5.226899748611093, 2}, 
     {5.221548208443928, 2}, {5.206384355689006, 1}, {5.202665978742165, 2}, 
     {5.196622615557624, 2}, {5.18054763618827, 2}, {5.173922910265637, 2}, 
     {5.172893175236051, 2}, {5.169459027103145, 2}, {5.163234981096909, 2}, 
     {5.161393433516834, 1}, {5.158263588261778, 1}, {5.149088076839874, 2}, 
     {5.148134917586333, 1}, {5.146108801809496, 1}, {5.145755404638962, 2}, 
     {5.14534396588069, 2}, {5.139835254950927, 1}, {5.136448094821859, 1}, 
     {5.132367246990608, 2}, {5.123945191895592, 2}, {5.119733020576539, 2}, 
     {5.105831669964683, 2}, {5.10056706277347, 2}, {5.097142700836122, 1}, 
     {5.082505426911165, 1}, {5.081190200801417, 2}, {5.075824786903797, 2}, 
     {5.072437718966424, 2}, {5.069505375694095, 2}, {5.045133180938824, 2}, 
     {5.043194855204252, 2}, {5.042945826652441, 2}, {5.037126635790677, 2}, 
     {5.035097652413245, 1}, {5.032591087596818, 2}, {5.032302092982827, 2}, 
     {5.030429646626152, 1}, {5.006710013462808, 2}, {4.998573204783528, 2}, 
     {4.993978530417515, 2}, {4.989931721588633, 1}, {4.982423713820929, 2}, 
     {4.976675208892887, 2}, {4.975225876422973, 2}, {4.941404633363112, 2}, 
     {4.941276897408087, 1}, {4.9374885104997, 1}, {4.930757458554413, 1}, 
     {4.925928916153704, 2}, {4.919843950256611, 2}, {4.913644048607401, 1}, 
     {4.913594298988345, 1}, {4.908217585403535, 2}, {4.907252716223623, 2}, 
     {4.90720887864642, 2}, {4.883364639641904, 2}, {4.882944218366957, 2}, 
     {4.876285113434757, 2}, {4.865462831127366, 2}, {4.863796902346389, 1}, 
     {4.862474431341405, 2}, {4.855810804280797, 2}, {4.84419947254079, 2}, 
     {4.821876117908711, 1}, {4.815559896338666, 2}, {4.809061308496464, 2}, 
     {4.80668294498902, 2}, {4.797272083877212, 2}, {4.776256842696731, 2}, 
     {4.768230251203697, 2}, {4.757746289559428, 2}, {4.751876538900716, 1}, 
     {4.726194881743938, 2}, {4.721706265326098, 2}, {4.713381257933923, 2}, 
     {4.711592040531446, 1}, {4.696230783493421, 2}, {4.687724924004819, 2}, 
     {4.683037881542752, 2}, {4.682398912406251, 2}, {4.679603412868302, 1}, 
     {4.67233863963411, 1}, {4.668951874102926, 1}, {4.66193549831625, 2}, 
     {4.655570731625094, 2}, {4.650428285788074, 2}, {4.647885651451584, 1}, 
     {4.638555677058087, 2}, {4.627802457122374, 2}, {4.621440734552981, 1}, 
     {4.61470265770078, 1}, {4.603464425246103, 2}, {4.603182231494425, 2}, 
     {4.59426209362894, 2}, {4.588151921842167, 2}, {4.565999730779044, 2}, 
     {4.561755954797058, 2}, {4.559999159329102, 2}, {4.557748792737984, 2}, 
     {4.522843345146195, 2}, {4.513988184419427, 2}, {4.508827973374418, 2}, 
     {4.503511266905855, 2}, {4.497634684063577, 2}, {4.495714964536769, 2}, 
     {4.488123926033257, 2}, {4.483337837069616, 1}, {4.448661380546429, 1}, 
     {4.448645139099329, 1}, {4.448172409928441, 1}, {4.433682834663705, 2}, 
     {4.432452995761097, 2}, {4.429213342876115, 2}, {4.425134292096419, 2}, 
     {4.413629779398154, 2}, {4.387625549116952, 2}, {4.386038252821586, 2}, 
     {4.359822986367374, 1}, {4.352641075204378, 2}, {4.35080192437171, 2}, 
     {4.346914671665093, 1}, {4.342689064780928, 1}, {4.325311510434499, 2}, 
     {4.302412551154718, 2}, {4.279142681056972, 2}, {4.266887481871971, 2}, 
     {4.257662420565781, 2}, {4.256073264994608, 1}, {4.243150201964281, 1}, 
     {4.228158479544596, 2}, {4.217202165407339, 2}, {4.202718674627992, 2}, 
     {4.185049182975652, 2}, {4.170834051185579, 2}, {4.170509102668518, 2}, 
     {4.147830890493167, 2}, {4.145804447037112, 2}, {4.145028600719931, 2}, 
     {4.139805321211877, 2}, {4.106483660410486, 1}, {4.090552041236468, 1}, 
     {4.085363139379944, 2}, {4.049481244001798, 2}, {4.038940925330659, 2}, 
     {4.023080301602085, 2}, {3.99784593341795, 2}, {3.962975873864308, 2}, 
     {3.951228043251886, 1}, {3.914894448420907, 1}, {3.896954370753082, 2}, 
     {3.844973960133374, 2}, {3.828622794586903, 1}, {3.824544752777958, 1}, 
     {3.740035724575885, 2}, {3.740016998931762, 2}, {3.735382441736192, 2}, 
     {3.734386830950779, 2}, {3.707117355430987, 2}, {3.704259341413387, 1}, 
     {3.696277838246198, 2}, {3.692449252582869, 2}, {3.678075566725911, 2}, 
     {3.66913469128273, 2}, {3.649085658110323, 1}, {3.643998014986669, 2}, 
     {3.608392502400504, 2}, {3.576034745074802, 2}, {3.517239103062524, 2}, 
     {3.440313204726653, 1}, {3.431175703736149, 2}, {3.418664864745562, 2}, 
     {3.366110236169808, 2}, {3.268363262856967, 1}, {3.260670356067486, 2}, 
     {3.220940201346936, 2}, {3.21716956643914, 2}, {3.205921204878316, 2}, 
     {3.195064592427029, 2}, {3.140226189237453, 1}, {3.12520204984976, 2}, 
     {3.071793415109397, 1}, {2.948327298085231, 2}, {2.91701230792852, 2}, 
     {2.893654531434619, 2}, {2.717457147572769, 2}, {2.6916705418972, 1}, 
     {2.648555603620807, 1}, {2.489813581955514, 2}, {2.402411978300252, 2}, 
     {2.094833437620574, 2}, {1.881760999172437, 2}, {1.845992657169713, 2}, 
     {1.450691834405711, 2}, {1.375122834894884, 2}}


==> supermultiplets_zerosymm.wl <==
E0MGRAVkk0 = {{2.5`14.920818753952378, 1}}
 
E0GRAVkk1 = {{3.87154036838117567314571555961232293161`14.94724929881774, 1}, 
     {3.8191940576050762663788051517795440766`14.946569008975363, 1}, 
     {3.78304306223668253468950267285114809517`14.946088844010468, 1}, 
     {3.69258240356725201562535524577016477815`14.944848588545648, 1}, 
     {3.66389802834241880180826323455349406942`14.944443292784545, 1}, 
     {3.06666443661911620744769584365797334639`14.934404005387275, 1}, 
     {3.06519879539320202639152891171081097407`14.934374895097056, 1}}
 
E0GRAVkk2 = {{5.32104506957558384167091694273301865178`14.96099597560806, 1}, 
     {5.31274250858122116370085894574305548737`14.960937682459392, 1}, 
     {5.08629127392550997801050301162279265664`14.959277650627033, 1}, 
     {5.0612273720064089212389271431399338429`14.959085196449408, 1}, 
     {5.05694613138598473596489088412963604105`14.959052140590513, 1}, 
     {5.00641968172259685942223431170897375849`14.95865794428885, 1}, 
     {4.95785261022255321944270278299013028703`14.958271808345234, 1}, 
     {4.94176036054293192897649264723961762365`14.958142268664707, 1}, 
     {4.91640765081154078947707309308612469103`14.957936542971575, 1}, 
     {4.83475042903789455449172038902628502272`14.957259953596697, 1}, 
     {4.83343253396703008476197651628735202514`14.957248855210528, 1}, 
     {4.6814481442238828249402733502967579564`14.955929061019457, 1}, 
     {4.67927962155050660399302697954169036825`14.955909639714047, 1}, 
     {4.58540907484494506061090107811013308854`14.955052192440029, 1}, 
     {4.32520031340565981960570165064807481375`14.952490878428703, 1}, 
     {4.32361226936840948080517353049179465775`14.952474349431558, 1}, 
     {4.27668984229478560747068854919078326434`14.951980712327979, 1}, 
     {4.27560046144366453416823325846372016917`14.95196912978012, 1}, 
     {4.24069424924921882731142737865165589402`14.951595014865426, 1}, 
     {4.23678824713478877452545136863517454269`14.95155278818212, 1}, 
     {4.20181708243136207809221675709777382755`14.951171412850979, 1}, 
     {4.10385651103291352233268873222185836338`14.950070388055401, 1}, 
     {4.09498284725434208534135356912294239106`14.949968192426693, 1}, 
     {3.76407932895158227351173475378023994927`14.94583349201069, 1}, 
     {3.69724397890876432111166121691979091211`14.944913895579461, 1}, 
     {3.51055323896535935541820735283635038794`14.942171277821435, 1}, 
     {3.5105474341717946786517658775418422184`14.942171188292814, 1}}
 
E0GRAVkk3 = {{6.81300342062357890011910457247832135904`14.969242830423354, 
      1}, {6.81248915778121083588814882285061306663`14.9692405889337, 1}, 
     {6.49604570756486667898733107590711721092`14.967796433821958, 1}, 
     {6.49507526257094092337692642849007446148`14.967791796298759, 1}, 
     {6.36411266766944139309604470312990236339`14.96715345619933, 1}, 
     {6.35746420268563591265184896599396157239`14.967120374269706, 1}, 
     {6.35645920577237585854465159709413835434`14.967115367729285, 1}, 
     {6.32928237087577256621882671080602430472`14.966979401567198, 1}, 
     {6.32268013251469902571522277295807502761`14.96694620045491, 1}, 
     {6.31073654024565688116086628859323262203`14.966885968895394, 1}, 
     {6.23643007975573370913093224430946393743`14.96650625116254, 1}, 
     {6.17043154243959449263793935427623967165`14.966161606983334, 1}, 
     {6.15863656224000297377492346850522103151`14.96609926482225, 1}, 
     {6.136748264679809998884980387938118892`14.965982963533246, 1}, 
     {6.12815107795285129848370855599989656974`14.965937064565649, 1}, 
     {6.05281410848842236092146173561291243498`14.965529488265584, 1}, 
     {6.04799094471884855615657967636171422089`14.96550306210128, 1}, 
     {6.03940241547090020868562957924170923095`14.965455904957013, 1}, 
     {6.03226768037745127336093789629702907896`14.965416631976382, 1}, 
     {5.90827871926230079347685785495493970754`14.964719582159363, 1}, 
     {5.90484354880502504470912333989878549872`14.964699869602294, 1}, 
     {5.90391092494076986327127480979978418573`14.964694513981241, 1}, 
     {5.89975077208184038993684797779192754183`14.96467060435975, 1}, 
     {5.82668257783431843451104540417968127943`14.964245313933114, 1}, 
     {5.73096708179752769807641402653182570384`14.963672457030377, 1}, 
     {5.72059132469505004902000579370852216048`14.963609252802609, 1}, 
     {5.7139426726621528216500912163588244701`14.963568636530294, 1}, 
     {5.69587634384343388547465307995418264811`14.963457810693958, 1}, 
     {5.64185668848728384030549055211605915125`14.96312237165699, 1}, 
     {5.64169400894872796852665861185546863933`14.963121352179755, 1}, 
     {5.63571447954577649469994231135064151904`14.963083840595385, 1}, 
     {5.63509063791987123872936018604059650841`14.963079922629424, 1}, 
     {5.6319750849453809985839542075948691752`14.963060343293488, 1}, 
     {5.63189651303138146212538695725602221051`14.963059849248664, 1}, 
     {5.50044254082317292444497906912334974019`14.962214350901798, 1}, 
     {5.49294487122276782450405822227594354521`14.962164957675393, 1}, 
     {5.48448611007056394565534292841174130874`14.962109077608954, 1}, 
     {5.46706271164543079991222522708295116175`14.961993453486082, 1}, 
     {5.43536769313088173646652633191993279189`14.961781300224109, 1}, 
     {5.41346004467808740466987509199040434197`14.961633268943226, 1}, 
     {5.39483714724397876510157159701182382436`14.961506527634072, 1}, 
     {5.38919890454228220363696635847758707113`14.961467990200536, 1}, 
     {5.38365756493676311769071423775324778185`14.961430039791905, 1}, 
     {5.32237566945068418713710682674806992875`14.96100530170596, 1}, 
     {5.31892793641059723947971808812969714549`14.960981127538316, 1}, 
     {5.31666681324425218562922735334079174953`14.960965257127219, 1}, 
     {5.28831002749191234618653663610265496147`14.960765123460826, 1}, 
     {5.28528622179114613217829725800448891243`14.960743661115892, 1}, 
     {5.27178871382455093281922325001957727602`14.960647571376347, 1}, 
     {5.21920725713525865991181233458556024066`14.960268708095533, 1}, 
     {5.21808723240419772036130999045598216758`14.960260558600806, 1}, 
     {5.07375885568828539560016015140997394177`14.959181646966185, 1}, 
     {5.05932061471392774605819641465962678532`14.959070480797024, 1}, 
     {5.03860453613742664632660032929643947678`14.95890991627677, 1}, 
     {5.02015328238865355339577095363263122246`14.958765840548878, 1}, 
     {4.96814360385472037158328566498786380009`14.958354229157635, 1}, 
     {4.84469455881105879974419787128113958654`14.957343510506156, 1}, 
     {4.83654198006331113382458586437647562069`14.957275031535202, 1}, 
     {4.83224869832934254114945394946175186745`14.957238880859355, 1}, 
     {4.81457137593924628556547493998923138378`14.957089385393175, 1}, 
     {4.77298788560130688389166845658165665006`14.956733558512704, 1}, 
     {4.76364656897865333873259745849157790547`14.956652811636808, 1}, 
     {4.76236294165521686488244603328048717249`14.956641692309905, 1}, 
     {4.72758069367622130782998626292253277702`14.956338205051765, 1}, 
     {4.72756155396860823303391700299845645027`14.95633803688058, 1}, 
     {4.68475543326804638314575690144141744111`14.955958648172745, 1}, 
     {4.66114343261736306891250574111469104138`14.955746538584732, 1}, 
     {4.66112206974991649940875324569432017772`14.955746345753507, 1}, 
     {4.5992136643189419400022968563254108354`14.955180376027547, 1}, 
     {4.44709284099484553032601367215907913527`14.95372613546655, 1}, 
     {4.447083654390448090424605713397642464`14.953726044792306, 1}, 
     {4.26788083486956688777101922945886196655`14.951886892409059, 1}, 
     {4.26283975466735911052683042308579868374`14.951833037339014, 1}, 
     {4.07931321976012828906162058413141861807`14.94978670301504, 1}, 
     {4.07316820995157853880986501962262755165`14.94971516968654, 1}, 
     {3.91238894243811825000737651824647094354`14.947768235227446, 1}, 
     {3.91238791617179758397202584503947813651`14.947768222318269, 1}}
 
E0GINOkk0 = {{3.24232673869199979260337867191799941997`14.937715075212246, 
      1}, {3.21304841938022036316482521892016127387`14.937186657641575, 1}, 
     {2.8043894628634142755391570519968901023`14.928747098035414, 1}, 
     {2.77464351475609773181154796342100847568`14.928043164434966, 1}, 
     {2.65832118944159286271961593701821252304`14.925151159004518, 1}, 
     {2.60356745147454630810732088527852112932`14.92370764499093, 1}, 
     {2.55537049763592735295380998543812880584`14.922389995647274, 1}}
 
E0GINOkk1 = {{4.69651151390304607608597342044862731177`14.95606349749528, 1}, 
     {4.68219552201369754945821352084969677219`14.955935750573197, 1}, 
     {4.50790832435322474671180161359860023147`14.95431870537501, 1}, 
     {4.47673787827762453374626267704041012013`14.954016899016858, 1}, 
     {4.31435424192552722256161985749488062601`14.952377758514201, 1}, 
     {4.29356599166061799527804703156631579306`14.95215943178968, 1}, 
     {4.27374062333017567671723957972555700096`14.951949342622237, 1}, 
     {4.2359484734696802872446795310658172263`14.951543699992424, 1}, 
     {4.233626561564607047215620024442104931`14.95151855404721, 1}, 
     {4.19493002395613915603079983987323028227`14.951095597050035, 1}, 
     {4.1855249784292889193167900285046691257`14.95099168062518, 1}, 
     {4.16348094541709876198671211510667963112`14.95074637479464, 1}, 
     {4.10026560931517081572173144074435387446`14.950029082980727, 1}, 
     {4.07573519254746929458234605116528106095`14.949745076425346, 1}, 
     {4.`14.94884747755262, 1}, 
     {3.99809367642059654829049648801719971725`14.948824469813088, 1}, 
     {3.9820439524229774123522854394258484233`14.948629938253074, 1}, 
     {3.92534539070260844868726381609650752479`14.947930703981093, 1}, 
     {3.91563035652302726502823452470492509385`14.947808976419001, 1}, 
     {3.90348159346376296801606066524669840589`14.947655950493003, 1}, 
     {3.86313102398667582840041915081879350551`14.947141183192496, 1}, 
     {3.85108591185787423474373713011045358248`14.946985548690218, 1}, 
     {3.81379243289674640912740706346132980869`14.946497808424713, 1}, 
     {3.76635990373543398399396840894216527827`14.945864328644141, 1}, 
     {3.66649678912593595187675855355136567828`14.944480257528985, 1}, 
     {3.66454234443633511372366711558231642916`14.944452462123984, 1}, 
     {3.52780097623774494684335045669503362461`14.9424360732437, 1}, 
     {3.52385084174749659198970217405369039084`14.942375643540295, 1}, 
     {3.37724959672148347433108453701106951842`14.940039399017785, 1}, 
     {3.37394556937054537785206198678027148826`14.93998455759708, 1}, 
     {3.30252336295410385897676958964572186179`14.938774007548306, 1}, 
     {3.29777652363695418779226435170852924336`14.938691816477752, 1}, 
     {3.12103958512713641098645172075092989986`14.935466004452904, 1}, 
     {3.12043328544133660822788144827016655615`14.935454352796787, 1}, 
     {3.01611893940615113447160390475898955575`14.933384906272645, 1}, 
     {3.`14.933053210369389, 1}, 
     {2.95620836471929804151440264764292804947`14.932135124571856, 1}, 
     {2.9535041182427644711380568957855913683`14.932077602525318, 1}, 
     {2.91963986520719483840688169550827567799`14.93134891361931, 1}, 
     {2.91484423153971658403094985395244385695`14.931244453056276, 1}, 
     {2.90791778053228899015573498472735309593`14.931093014542146, 1}, 
     {2.89784535669816209734842023775811785055`14.930871596360557, 1}}
 
E0GINOkk2 = {{6.17995743017595365609436973336500587969`14.966211788692634, 
      1}, {6.17939627823951913630863601689236363536`14.9662088367116, 1}, 
     {5.91482212389409374021159172840015846854`14.964757070287478, 1}, 
     {5.91379662693541007673025044649212534859`14.964751200332719, 1}, 
     {5.79075800752618655217252279441964550496`14.964032437299746, 1}, 
     {5.7744897650735369016769357463075142832`14.963935200705823, 1}, 
     {5.74937843082212058725013266248833365751`14.96378407121226, 1}, 
     {5.74850158246176844599209038019504771374`14.963778771104735, 1}, 
     {5.71316081881492836398605211828217627153`14.963563854263391, 1}, 
     {5.70412332743293689290644151861202435182`14.963508484454437, 1}, 
     {5.66476411129127373924323737777963130021`14.963265366552358, 1}, 
     {5.66418835478772935628509587215576001222`14.963261786105539, 1}, 
     {5.60263433701853879491879235342964162299`14.962874930316959, 1}, 
     {5.5368686215768586415702118640440683427`14.96245249418005, 1}, 
     {5.51423950460099447331487561050351717286`14.962304906271925, 1}, 
     {5.502381127401238167735655264500487235`14.962227100953381, 1}, 
     {5.49286292633739330378244222439006955686`14.962164417124166, 1}, 
     {5.45017342735833242164362304255806508883`14.961880697850207, 1}, 
     {5.42893848414188971220453916574555383685`14.961737976313842, 1}, 
     {5.40854868616157077494728275013051518409`14.961599925006666, 1}, 
     {5.39733896522950844238679791803423447248`14.961523602883574, 1}, 
     {5.3548249459228704133892228435034273246`14.96123136333762, 1}, 
     {5.35168796310854114510489012412667228914`14.961209623770742, 1}, 
     {5.3495409563453328272904164116506927238`14.961194730756496, 1}, 
     {5.29689186305076218731321327012962608895`14.960825907842727, 1}, 
     {5.29240307673589820834844265185730604008`14.960794137693856, 1}, 
     {5.28757850118532315638457875840789203622`14.96075993339272, 1}, 
     {5.28483725268172199885205391125394091971`14.96074047242285, 1}, 
     {5.28354781861973580846552997804817352163`14.960731311650596, 1}, 
     {5.2778285844121724132307322653488807161`14.960690627781943, 1}, 
     {5.2715093637336198687603031185209221921`14.960645577690487, 1}, 
     {5.26730468045489979445490756545591431198`14.960615544965304, 1}, 
     {5.26618347438903218233363878052187922379`14.960607528796293, 1}, 
     {5.23444791381401765721877242166541628767`14.960379270266486, 1}, 
     {5.2263419915846112804288018419818108555`14.960320543248738, 1}, 
     {5.22517479334430510795855261184149769968`14.960312072601424, 1}, 
     {5.21374490533317013534439842202711703192`14.960228931420165, 1}, 
     {5.20930395447313568412182043246232230336`14.960196533767965, 1}, 
     {5.19958055690472511629635514196091193912`14.96012541482007, 1}, 
     {5.18616139396413834193013450585308726947`14.960026845551898, 1}, 
     {5.17780775678250206372122647896091214374`14.959965237990827, 1}, 
     {5.15751427377258822321993476603134180419`14.959814780243766, 1}, 
     {5.15625332625023257717431820442141355299`14.959805394110182, 1}, 
     {5.14663132656959595220353150599064957034`14.95973362594254, 1}, 
     {5.1446551845795115593058120492754951658`14.959718854620341, 1}, 
     {5.12728391678630528955533132867371241228`14.959588539176433, 1}, 
     {5.10958854469422882710399039814723748573`14.959454921951536, 1}, 
     {5.09512973180553873495657142603870699773`14.959345085680548, 1}, 
     {5.08026089760264704650284569715721384179`14.959231511851106, 1}, 
     {5.0761374460394168842333427283275680043`14.959199902794717, 1}, 
     {5.07432245398122408670512372373373611563`14.959185974095869, 1}, 
     {5.0649204363332530962833248244389753206`14.95911366806717, 1}, 
     {5.04560475017002481995558149240972441692`14.958964313815375, 1}, 
     {5.03913528923726260964061348600690620087`14.95891404572993, 1}, 
     {5.03153418153987462484272013839456070462`14.958854826985947, 1}, 
     {5.00703919309075340372943714686850735858`14.95866282356879, 1}, 
     {5.00692945783239620900003938348340331128`14.958661959376403, 1}, 
     {4.99678549419096613566996900573840247313`14.958581916671188, 1}, 
     {4.97597417594510616262325128268025008586`14.958416726424735, 1}, 
     {4.97585391378914406477897375471581066405`14.958415768009278, 1}, 
     {4.96842495329325403943718912753414670577`14.958356477916285, 1}, 
     {4.96790567150953094929360030783534952703`14.958352327231712, 1}, 
     {4.94589386877489940385946931287285875034`14.958175619413732, 1}, 
     {4.93989991651525421113853641804341607178`14.958127240503423, 1}, 
     {4.93569609618119632076725727056512444506`14.958093243382287, 1}, 
     {4.92801692112154401792346490394652018795`14.958030997532221, 1}, 
     {4.92060875707564318427040070333962753019`14.957970772815528, 1}, 
     {4.90219054546565789212333164714102479736`14.95782028952477, 1}, 
     {4.88612277058610736997932350228154373925`14.957688126582877, 1}, 
     {4.87980101378455869417328350799464534503`14.95763590047933, 1}, 
     {4.81802722294767731379579573885891801405`14.957118693379737, 1}, 
     {4.80442914726487428133576420854358553297`14.957003140268679, 1}, 
     {4.80203781606683141600583122947202169506`14.95698275485053, 1}, 
     {4.78764370530981232618583333264439325664`14.956859639288323, 1}, 
     {4.76356710568877502405288528920603154649`14.956652123457665, 1}, 
     {4.74190372207072274538572753091554638129`14.95646369196402, 1}, 
     {4.73778842120849186719650861348116362715`14.956427710965285, 1}, 
     {4.72364677156512727093861236014661055641`14.956303612339337, 1}, 
     {4.69458938044666826220566372189426417576`14.956046388685676, 1}, 
     {4.68328470344289097043452037728330435342`14.955945495869797, 1}, 
     {4.66155432091646787337433413936822669359`14.955750247127275, 1}, 
     {4.62261117529762901585588058752339023533`14.955395972273386, 1}, 
     {4.62117300874706058098157018307588549939`14.955382780193197, 1}, 
     {4.6069287256247777747378390890458768554`14.955251696572624, 1}, 
     {4.56925197055533649941018786120892977761`14.954901229147756, 1}, 
     {4.56490350979231517365943458879313183724`14.954860425969857, 1}, 
     {4.55505626178434672769750304032782128275`14.954767751964813, 1}, 
     {4.54757426169982819697747269707877424284`14.954697082647499, 1}, 
     {4.54444317594049041794763998621482711291`14.954667443134456, 1}, 
     {4.54394123217078430463941025911597268577`14.954662688019004, 1}, 
     {4.5195477053078415696626644202564997876`14.95443038879231, 1}, 
     {4.51525445602090860825281560055841750329`14.954389257435084, 1}, 
     {4.51242676243565994661568105408725643974`14.954362126175427, 1}, 
     {4.50942401230201726486740744208560736101`14.954333279884839, 1}, 
     {4.50507541761033813983057525765433259922`14.954291439808532, 1}, 
     {4.48062963606691638811843348079920402602`14.954054798671647, 1}, 
     {4.47281819721384034687628224775376452798`14.953978664120667, 1}, 
     {4.45107105446420270554703233159363371204`14.953765368096986, 1}, 
     {4.44584526443682973476025185964801721675`14.953713818295888, 1}, 
     {4.44353645543547553259197605498726212673`14.953691006386173, 1}, 
     {4.44115241399374893141444772690890900092`14.95366742752053, 1}, 
     {4.41785163607417851776858965974741629676`14.953435704333874, 1}, 
     {4.39020412800436251656481744275948176175`14.953157725853716, 1}, 
     {4.38703210549419586992832795187280633167`14.953125620554422, 1}, 
     {4.37824307028968202577176875251903838413`14.953036432669695, 1}, 
     {4.37085365875570904769066552841302276295`14.95296118434373, 1}, 
     {4.36472227849874620222477225212426041158`14.952898563407139, 1}, 
     {4.36467862567658184012471790534498153354`14.95289811697434, 1}, 
     {4.3643014031398753223872430171413752508`14.952894258806406, 1}, 
     {4.3356354450491997518555027925713864773`14.952599205825047, 1}, 
     {4.32778939708883801840715180295585830999`14.952517801983417, 1}, 
     {4.31743346128777474961070505087455927533`14.952409928238103, 1}, 
     {4.30920076778753362196341799240120312513`14.952323820782803, 1}, 
     {4.30771023008238558717619157209730144054`14.952308197579612, 1}, 
     {4.26859442267173310014778428557815106207`14.951894506100205, 1}, 
     {4.26639071655330935419728124427056670244`14.951870985672189, 1}, 
     {4.23598573568584581071493467804073112611`14.951544103323553, 1}, 
     {4.2318093025278095184760044799106502619`14.951498855181425, 1}, 
     {4.23036757287469719182349715896140400773`14.951483215604929, 1}, 
     {4.19016169198431043272583784595676241063`14.951042966903646, 1}, 
     {4.1840438295912330094231127653542745786`14.950975275092647, 1}, 
     {4.18353366370755648060889029273283883825`14.950969621836244, 1}, 
     {4.16083894154044253580173935074440436976`14.95071680952314, 1}, 
     {4.14981400459925932282182173828707328292`14.950593050799675, 1}, 
     {4.14932457407757795307866945906263376336`14.950587542347018, 1}, 
     {4.13019318131479173450647025883155252378`14.950371254297727, 1}, 
     {4.12974303987574182182989401041337673442`14.9503661424417, 1}, 
     {4.10891853965894789512688273001519825085`14.950128499096582, 1}, 
     {4.09985064898188004978701319952129835865`14.950024305405142, 1}, 
     {4.08173086987591884038109824973558119857`14.949814790774246, 1}, 
     {4.05337200168102711861275073168543998909`14.949483330541808, 1}, 
     {4.04968612545698028637739290771465160337`14.94943992763023, 1}, 
     {4.01035069692430811383763709930125590149`14.948972041201618, 1}, 
     {4.00564284512027501903389332407150231445`14.948915460767719, 1}, 
     {4.00550640720600284337506698558141469872`14.948913819141145, 1}, 
     {3.89351754797460080196578179781051390479`14.947529771050501, 1}, 
     {3.77016283939588323311852084639781511634`14.945915671659048, 1}, 
     {3.75607123543292886713842520096453342896`14.94572493195068, 1}, 
     {3.73238317145048142991004486736189618696`14.945401243713095, 1}, 
     {3.72509626290261881059218412589562008697`14.945300891956528, 1}, 
     {3.70924686367600036101418988249269217646`14.945081341171578, 1}, 
     {3.69920819126829928307851403790143938292`14.944941367150847, 1}, 
     {3.69839706878750887549325365410475840008`14.944930026077996, 1}, 
     {3.65558285329133151543647155531122086808`14.944324685956817, 1}, 
     {3.65528562141584773002039834589924553464`14.944320436882673, 1}, 
     {3.56100798457624920137720890299572428214`14.942939104079008, 1}, 
     {3.55187127447024668296332822314916425674`14.942801578229824, 1}, 
     {3.5153876049379626125248233617057057264`14.942245743057255, 1}, 
     {3.48388546753165906059312201701963644387`14.941757024745556, 1}, 
     {3.46349680448323371719059146949232727752`14.941436278895699, 1}, 
     {3.45277960076821114369880585938062999028`14.941266257562, 1}, 
     {3.45240436656500826949576768245830660221`14.94126028680369, 1}, 
     {3.4522370930253570240305965739551578196`14.941257624741194, 1}, 
     {3.44852965111602426727793149786800864506`14.941198560832515, 1}, 
     {3.28503554293539891965114193310018743983`14.938470110788602, 1}, 
     {3.28492151479284774306159671828186166244`14.938468119334, 1}, 
     {3.22819694927277317361279360627404794081`14.937461176017235, 1}, 
     {3.22638571317680923272714624489349660955`14.937428479770698, 1}, 
     {3.21609603108370139991015894583464272591`14.937242079621713, 1}, 
     {3.20788003942849643470172120008401315683`14.937092444191169, 1}, 
     {3.13456190911072500983301587426053006122`14.935724780997928, 1}, 
     {3.13454529870012407737139464673412278193`14.935724464400119, 1}}
 
E0GINOkk3 = {{7.68304674624425879796241743908514213073`14.972618443468333, 
      1}, {7.6829955802325938436944211293737082607`14.972618266746512, 1}, 
     {7.37907186899931956339742581952679267763`14.971526678290825, 1}, 
     {7.37893170682930189401114195778556985097`14.971526154791276, 1}, 
     {7.26237862350897968997338646832082455866`14.971084064685177, 1}, 
     {7.26233600719708015968770588446126520175`14.971083900528358, 1}, 
     {7.19203594924132488495194441275756915616`14.970810544267168, 1}, 
     {7.19172973537824875676624601840068817892`14.97080934226874, 1}, 
     {7.17178073287516677147863346087387238787`14.970730821377517, 1}, 
     {7.17155018752081826883615130910537377533`14.970729911462126, 1}, 
     {7.14431676390404289693049635967526691707`14.970622027029648, 1}, 
     {7.14388288471885685902771466729964522308`14.970620301790643, 1}, 
     {7.06954800124374413326455335340573284255`14.970321700280868, 1}, 
     {7.05985240903878408997936377116123072481`14.970282305073622, 1}, 
     {6.94364431513165875981971985410430597994`14.969801853453294, 1}, 
     {6.93843016503510412323798233695899208697`14.969779931459568, 1}, 
     {6.90101426377082417837426660984072818946`14.969621683840256, 1}, 
     {6.89789603977428969413340531490745713248`14.969608420677242, 1}, 
     {6.88853549449178265997621573903405066231`14.969568536522056, 1}, 
     {6.88328045776084781178384902016242761349`14.969546099509863, 1}, 
     {6.87192927577835310248648540331868291717`14.969497521125621, 1}, 
     {6.81698170124558244483894825636341196878`14.969260159303166, 1}, 
     {6.77903579891712969175497180881003802271`14.969094072067197, 1}, 
     {6.7753567006173096988258651079966192562`14.969077873314015, 1}, 
     {6.75747167483465916227951288120132150452`14.968998884450333, 1}, 
     {6.75354823936735782671242915677041814352`14.968981502648969, 1}, 
     {6.73361753090500213994415907047097301002`14.968892902632442, 1}, 
     {6.73161409780794413944955974567109850881`14.96888396855034, 1}, 
     {6.72831278999087457905905715446489427628`14.968869235537966, 1}, 
     {6.69235577296145468282827771332056470811`14.96870785865507, 1}, 
     {6.69223098640868031222676496939669925617`14.96870729569222, 1}, 
     {6.68513861494281415160287614005933259137`14.968675265781288, 1}, 
     {6.67721687456441769894327508922366901832`14.968639412710314, 1}, 
     {6.67567651599320992663287055357099918151`14.96863243165143, 1}, 
     {6.66354216915654707085268365748308923459`14.968577328661397, 1}, 
     {6.66034772729970136525646917693471297161`14.968562790238122, 1}, 
     {6.6514728307472857157625481599856133056`14.968522328414817, 1}, 
     {6.65019699491061629297089685748224311734`14.968516503142984, 1}, 
     {6.63381671387115753533469684182449830569`14.968441521198704, 1}, 
     {6.62485687094186927052193601904773742473`14.968400355481892, 1}, 
     {6.60352827698608888542166043503344277035`14.968301928279498, 1}, 
     {6.60093835698307630808351695055034284638`14.968289934532653, 1}, 
     {6.57713921317917931890872197570423221908`14.968179295708547, 1}, 
     {6.57586561027994207765040713483795807553`14.968173353132942, 1}, 
     {6.57314540559757691549907606506972076699`14.968160653337256, 1}, 
     {6.56301505820620838446468043301470933472`14.968113268545679, 1}, 
     {6.54975419990786044938056602470775372467`14.96805102709667, 1}, 
     {6.54299172871226765352006819422835898818`14.968019192930381, 1}, 
     {6.52462353376903152298018463790688155254`14.967932403914519, 1}, 
     {6.51993152916708097339739086897381997863`14.967910158754549, 1}, 
     {6.51609025557649513211391637175250113522`14.96789192397693, 1}, 
     {6.50839180574446867354754512910194140568`14.96785531644592, 1}, 
     {6.5061591813059792499248967805848323993`14.967844684283168, 1}, 
     {6.50492360815646902911586105580190519887`14.967838797234405, 1}, 
     {6.50162324259194268691556035148409255999`14.967823061634952, 1}, 
     {6.49850366524865687781308076695953538287`14.96780817383504, 1}, 
     {6.49151423459404468011717161096279075205`14.967774767548292, 1}, 
     {6.48920833120936973708107484364903468485`14.967763731160785, 1}, 
     {6.47491627817038831506162622294689528495`14.967695158262641, 1}, 
     {6.47478269978479905889184984016129156826`14.967694515980282, 1}, 
     {6.46864503289043653937148431873799198736`14.967664976771465, 1}, 
     {6.46631836943772898943331498424081163079`14.967653764932502, 1}, 
     {6.45619726377568583906179267532709194464`14.967604902201897, 1}, 
     {6.45488473861684901634373020156672181822`14.967598554764917, 1}, 
     {6.44861783198755052261577000236047657593`14.967568213352603, 1}, 
     {6.44607635108900761156078560063794590415`14.967555892489466, 1}, 
     {6.4247651571043723303323329607779495567`14.967452208083392, 1}, 
     {6.41460627646719770948087928195082954489`14.967402548818216, 1}, 
     {6.39351255795160652871189259274913699717`14.967298951459332, 1}, 
     {6.39200234739148685371196644271783539884`14.967291509100592, 1}, 
     {6.38672238631329480182038491705294002133`14.967265462649493, 1}, 
     {6.38227922119810792144726502420759639802`14.967243511997921, 1}, 
     {6.37977601710731425591755804704054059811`14.967231132396403, 1}, 
     {6.37423708664099657810309843838475374696`14.96720370629966, 1}, 
     {6.37171361622917644463396405398779570788`14.967191196063062, 1}, 
     {6.36113741793232815051615962106835972337`14.96713865996632, 1}, 
     {6.36034581943055770438788734662138123387`14.967134721016373, 1}, 
     {6.35117868813088776014597222901442474184`14.967089036967742, 1}, 
     {6.34314546078458959383280965598300427044`14.96704889909616, 1}, 
     {6.3339305221823109523007746887196615252`14.967002736033624, 1}, 
     {6.33125091595790566551242630133961351774`14.96698928800933, 1}, 
     {6.32876346919813935251330090893500784045`14.966976794548465, 1}, 
     {6.32062995235601079892533253965555986699`14.966935876982427, 1}, 
     {6.31746943173833673932602623196721132788`14.966919949859106, 1}, 
     {6.31721751535442607155000769038972581507`14.966918679691407, 1}, 
     {6.31488028071427128285047299214276776645`14.966906890650824, 1}, 
     {6.3139823561586178663009086130255535349`14.9669023592727, 1}, 
     {6.30215328395486241347708927557129662535`14.966842547713298, 1}, 
     {6.29637084048071168332859777598020818334`14.966813231063446, 1}, 
     {6.29085235476499128144069736739113674714`14.966785204253759, 1}, 
     {6.2828530229793956870498117277861903385`14.966744493749484, 1}, 
     {6.27556568082734297081014176934803217239`14.966707319723042, 1}, 
     {6.26933343628984093648809586925275119572`14.966675461911112, 1}, 
     {6.26851141645983237523517475881028880286`14.966671255379287, 1}, 
     {6.2593931724287582711088681819478425898`14.966624523121604, 1}, 
     {6.25593224975447852601566413541970382993`14.966606751069405, 1}, 
     {6.25534677927010234035869830864568132449`14.966603742769422, 1}, 
     {6.2385733718768603551299814561652053627`14.966517325713523, 1}, 
     {6.23518833296149714340676948484280772843`14.966499831609802, 1}, 
     {6.22223210862477193485144293025029913801`14.966432703679274, 1}, 
     {6.20773785302649076194289000952377128744`14.96635728730493, 1}, 
     {6.20523390860953233725580966540954223922`14.966344224446214, 1}, 
     {6.20250985659160507893675796315394439898`14.96633000177387, 1}, 
     {6.20195680408562335780376572183532674815`14.966327112737313, 1}, 
     {6.18619556917300365775007075529112327755`14.966244570161791, 1}, 
     {6.18157463308569564523316227484504024237`14.966220293221708, 1}, 
     {6.1733957025749896830336013770584296791`14.96617723794675, 1}, 
     {6.16675859035435348846536499095294124746`14.966142218269301, 1}, 
     {6.16645558648672102432233921701450315903`14.966140617785253, 1}, 
     {6.16385567365586005477770466719823925963`14.96612687866951, 1}, 
     {6.16164915457566555929219043862274076744`14.966115209670043, 1}, 
     {6.15651826366313636456882285497072840479`14.966088044239926, 1}, 
     {6.1547646102985584364490249369488857228`14.966078749551306, 1}, 
     {6.15180858195832124753111482425725701412`14.966063070508078, 1}, 
     {6.14696473910484954882095760640706758788`14.966037346950355, 1}, 
     {6.14037122814824357061832878718120254747`14.966002268895272, 1}, 
     {6.13301640079827902356060813978693944472`14.965963054934896, 1}, 
     {6.13065331659524347833638500682216874431`14.965950436387182, 1}, 
     {6.1286266061691556733504841442971805189`14.965939606570165, 1}, 
     {6.1063958149580431094368473357118997581`14.965820361315865, 1}, 
     {6.10496356215260280107141791345906654331`14.965812650106846, 1}, 
     {6.09946878968678794861682403540338748047`14.965783034080934, 1}, 
     {6.08966792678905465226059124958477241242`14.96573008120372, 1}, 
     {6.08304078978639138081412851775602754232`14.965694182558696, 1}, 
     {6.07549050002804622411102168998443876765`14.965653191461165, 1}, 
     {6.06441202059294600308995409752689545356`14.965592867832935, 1}, 
     {6.06346734820689422576146864893251036762`14.965587714169132, 1}, 
     {6.05982391644231095664003194380929027057`14.965567822937427, 1}, 
     {6.05483739044390623562194074144972032772`14.965540561791554, 1}, 
     {6.05236568273162021835001722891977819445`14.965527033044358, 1}, 
     {6.03375132114003919650005697863752729924`14.96542480599796, 1}, 
     {6.03214542109085290786152874106358476802`14.96541595822439, 1}, 
     {6.03093700165353812376674735819283094736`14.965409297398974, 1}, 
     {6.03085427697527578858341874307932512298`14.965408841325468, 1}, 
     {6.02497443934955848967062473236092149357`14.965376394050985, 1}, 
     {6.02175235966371855907915575808598201519`14.965358587492805, 1}, 
     {6.01851020477203240888141143286218701145`14.965340651484286, 1}, 
     {6.01738693993718949146721415144829207853`14.965334433106825, 1}, 
     {6.01392723635772685309588267300147266893`14.965315266203698, 1}, 
     {6.01142660436857197418694407041096992007`14.965301399388983, 1}, 
     {6.00618654757075230550228527915639629394`14.965272305565705, 1}, 
     {6.00045349907297854496227026689312226323`14.965240418584795, 1}, 
     {5.99980691531719173602626406343503661516`14.96523681863557, 1}, 
     {5.99647208594592035688820624700275774959`14.965218239633975, 1}, 
     {5.98567366725131670841259774950428944117`14.965157942909967, 1}, 
     {5.97546845498535009616886392795162148696`14.965100765995091, 1}, 
     {5.97477545573956586746828186698204622728`14.965096876507843, 1}, 
     {5.97384131301430715921366401955999179845`14.965091632219815, 1}, 
     {5.97303330614324193901626524281458119347`14.965087094787972, 1}, 
     {5.97196461249069056560005730667104037019`14.965081091634078, 1}, 
     {5.96039936021128588383470551391353697062`14.965015993973179, 1}, 
     {5.95725093549167146679047813860937302683`14.964998230270817, 1}, 
     {5.95447919041174251842429179305700268199`14.964982576883598, 1}, 
     {5.95262621748959252555235694018155451831`14.964972104432658, 1}, 
     {5.94570219084910203739779017211199498514`14.964932916370264, 1}, 
     {5.94537336319919474799208636273709918638`14.964931053115057, 1}, 
     {5.9439832239332032198103461372382531658`14.964923173898592, 1}, 
     {5.94362091696658808974310379457939495803`14.96492111978494, 1}, 
     {5.93733857121071305466779815511607540829`14.964885463464467, 1}, 
     {5.92289520534863861937731078412578201414`14.964803212461618, 1}, 
     {5.92147247882775599479519693076658368715`14.964795089561179, 1}, 
     {5.92136195278936458496884331101668021574`14.964794458367896, 1}, 
     {5.91419861050791866805915795854594782967`14.964753501523802, 1}, 
     {5.91122398455241697950780143922630726551`14.9647364658882, 1}, 
     {5.91014375907590673174566256306159869771`14.964730275375175, 1}, 
     {5.90186177484403833690016849897638386045`14.964682740961187, 1}, 
     {5.89560092052078054011274478492463120508`14.964646721639186, 1}, 
     {5.88982394029000885633572495938515035559`14.964613420823065, 1}, 
     {5.87764523613576131834801085918051333782`14.96454301186299, 1}, 
     {5.87554916077887521084972310854854191699`14.964530865498409, 1}, 
     {5.86928907987490700318995499321217145147`14.964494539881418, 1}, 
     {5.86787391961183382775905211830640888424`14.964486317756027, 1}, 
     {5.85805861969458858056740502770742658798`14.964429185528848, 1}, 
     {5.85695801922029895876924752163998401605`14.96442276775863, 1}, 
     {5.83463852310390252629894065383205275359`14.964292117559449, 1}, 
     {5.83000238488427595313228178009432162968`14.964264858774616, 1}, 
     {5.82488146718190209664746353052078529833`14.964234701223862, 1}, 
     {5.81797504101512997191643566301917406129`14.964193947897034, 1}, 
     {5.81324368052793247036545519087080454813`14.964165975483896, 1}, 
     {5.8082930877701607050380013221151414655`14.96413666008659, 1}, 
     {5.79988743724985269905347742306992188319`14.964086775167207, 1}, 
     {5.79397130833162271628073843521712498988`14.964051581443702, 1}, 
     {5.78942653600288477783800388780903681945`14.964024498703727, 1}, 
     {5.78843681568146678389059231878755484305`14.96401859544924, 1}, 
     {5.77561601264783615843356343542801817869`14.963941949323594, 1}, 
     {5.77254390520951565472085550558382383969`14.963923534909677, 1}, 
     {5.77175505754993821429031741270904613868`14.963918803468017, 1}, 
     {5.77164071525853445904842907871293185857`14.963918117549568, 1}, 
     {5.7570307665947443701108824368544127101`14.963830259945675, 1}, 
     {5.75658546300922353328453973858241351678`14.963827575368345, 1}, 
     {5.75342374350912182116289995508921452144`14.963808503011025, 1}, 
     {5.75217151641577560269448476349589487782`14.963800943669854, 1}, 
     {5.7417349933283921459996508932290950044`14.963737818208797, 1}, 
     {5.73125378142245756959727710123190928652`14.963674200350788, 1}, 
     {5.71730953215095990760537918077168590119`14.96358921583273, 1}, 
     {5.71633858221757702045234404690563416468`14.963583283469259, 1}, 
     {5.70880130919422430843079359795682968771`14.963537165952442, 1}, 
     {5.70235109874270444295775129457203757583`14.963497606824902, 1}, 
     {5.70215970795181309221523378541997756492`14.963496431713496, 1}, 
     {5.69867475740027945547129320790669117699`14.963475021380876, 1}, 
     {5.68666401939086721473361470671100372202`14.963401038609145, 1}, 
     {5.68574612289754142056893949261539735873`14.96339537228783, 1}, 
     {5.68213871209836464386258653108170417173`14.963373086148033, 1}, 
     {5.6739652645112590218213553027968181448`14.96332249099874, 1}, 
     {5.67197847202952426651960410893693462997`14.963310171248365, 1}, 
     {5.67184549937501404585059781671643728376`14.96330934641267, 1}, 
     {5.6633279664637208171104955251245156371`14.963256434322059, 1}, 
     {5.66256332772336316605919733791852042741`14.963251676810147, 1}, 
     {5.66133649110094273588719705102800501312`14.963244040969341, 1}, 
     {5.65853242591142652989671387417471443151`14.963226576517753, 1}, 
     {5.64799415086402584170636273446019371045`14.96316079263821, 1}, 
     {5.64006882329511730379235982252742428073`14.963111164398233, 1}, 
     {5.63442297660164036712589568123172515223`14.963075728536923, 1}, 
     {5.62749422260895374168191915491356454427`14.96303214736635, 1}, 
     {5.62376630575470571600249855802704065596`14.963008656522835, 1}, 
     {5.61878351723189844026062958142301594832`14.962977211628484, 1}, 
     {5.61775766112438380116236496491639992636`14.962970731114755, 1}, 
     {5.61523632614950447465262286946333856684`14.962954793747274, 1}, 
     {5.60952804702057166037155635083126789158`14.962918660925268, 1}, 
     {5.60696948640541072309811653933050428271`14.962902442597946, 1}, 
     {5.60069241798199571275401902385659282985`14.962862593014973, 1}, 
     {5.59360854335592621273266215459415057265`14.962817518460268, 1}, 
     {5.59090409703860468353813133641276431024`14.962800281230603, 1}, 
     {5.5901285424882627394943967813875314741`14.962795335156294, 1}, 
     {5.58565920679852875408509001747171470417`14.962766806446412, 1}, 
     {5.57241191297045632470604071505183533409`14.962681988405988, 1}, 
     {5.56962314278905734571717245420238158535`14.962664083540806, 1}, 
     {5.565027161277249479596482793337889535`14.962634538213837, 1}, 
     {5.56398787902932773481927051068776276589`14.962627850686726, 1}, 
     {5.55805231693408805589374151746928631121`14.962589610844352, 1}, 
     {5.55460083567230887182697062141166374869`14.962567338659388, 1}, 
     {5.54685543479429134622619145132845603164`14.96251726136996, 1}, 
     {5.5430951558673731003917308979589876433`14.9624929012021, 1}, 
     {5.54109648066429870259535184579513757019`14.962479940309418, 1}, 
     {5.54056159822799568855699436078506336378`14.962476470214467, 1}, 
     {5.53673062908750612268389084493310459518`14.962451597692635, 1}, 
     {5.53349308317300401333012504238776455589`14.962430552225962, 1}, 
     {5.53021149108963622145500289786781536768`14.962409196336047, 1}, 
     {5.52823592178184236280608380546891503787`14.96239632804013, 1}, 
     {5.52795009985222678765565816913675885751`14.96239446554744, 1}, 
     {5.51454239683397090918606140369516522828`14.962306889411332, 1}, 
     {5.51270474966149986037760865671893373394`14.962294854494177, 1}, 
     {5.50841684893023493791724319690022776996`14.962266742716757, 1}, 
     {5.49787977132063185390684303814927851159`14.962197482384578, 1}, 
     {5.4951975257080768876379236140843229612`14.96217981131, 1}, 
     {5.49512608917073374430492385954437414759`14.96217934044835, 1}, 
     {5.49475814934873438276350035626942528189`14.962176915050469, 1}, 
     {5.47584930049390334783059679591225141224`14.962051850646393, 1}, 
     {5.47320759276221191085732431136605305269`14.962034312295451, 1}, 
     {5.46980958872443034484560809621210253296`14.962011729011358, 1}, 
     {5.46643057863100233510671851826478514666`14.961989245287313, 1}, 
     {5.46521053297899331820449293487647252995`14.961981120633844, 1}, 
     {5.4619117566062718992762855924139705752`14.961959135670643, 1}, 
     {5.45744460194479955411684525144943803793`14.961929323368189, 1}, 
     {5.45442683718686379757118154106303999447`14.961909157334807, 1}, 
     {5.44330764960309123521830285684223005266`14.96183466916842, 1}, 
     {5.43799294025367475216102390189087217699`14.9617989625165, 1}, 
     {5.43763979621785478945116975566909043728`14.9617965875642, 1}, 
     {5.4336221205238043313599323541906705225`14.961769547208945, 1}, 
     {5.43070247575490514879571457755504511108`14.961749872940297, 1}, 
     {5.42581301610507668376471616666125665093`14.961716879490726, 1}, 
     {5.42574666037203808224768975628902159232`14.961716431338985, 1}, 
     {5.42152119376867301157766119074581651727`14.961687871847587, 1}, 
     {5.42040082587067659213514191344051909962`14.961680292244017, 1}, 
     {5.41992383315861069314441343779661345771`14.961677064343428, 1}, 
     {5.40907704762029683746820328072461112564`14.961603514914136, 1}, 
     {5.40327567375957572627760482848080744894`14.96156406113001, 1}, 
     {5.39619732757264861776003310123817334404`14.961515812931374, 1}, 
     {5.39315990082223301430465496809966350503`14.961495071704018, 1}, 
     {5.39240162982330238004201392415325687461`14.961489890320795, 1}, 
     {5.37817686564836223118886973356687003579`14.961392431031722, 1}, 
     {5.37708123942457199932923034275983076873`14.9613849040004, 1}, 
     {5.3747551106546028533686079954251432102`14.961368913586773, 1}, 
     {5.35831704296677333800830786779110486976`14.96125553521511, 1}, 
     {5.35756694198390092940751800542885757973`14.961250345649848, 1}, 
     {5.35694583136791715287455381639032635651`14.96124604745001, 1}, 
     {5.35352041249939464120090488863444264922`14.961222325768539, 1}, 
     {5.34397427881585293874874253737850510018`14.961156063362777, 1}, 
     {5.34263955199760476894938662119092679808`14.961146780586363, 1}, 
     {5.33929660724567811351654047391791489856`14.96112351153177, 1}, 
     {5.33755556754391419123181494612733170686`14.961111381722269, 1}, 
     {5.32962299353126470046472951948504433708`14.961056019533675, 1}, 
     {5.32539120791371241667189680937417242666`14.96102642093242, 1}, 
     {5.32144842239827123921789486725858563032`14.960998803156222, 1}, 
     {5.31867847114560341438194677767205045042`14.960979377220921, 1}, 
     {5.31672014300776440247944120127769849942`14.960965631587863, 1}, 
     {5.31516995909389530118282258037129784886`14.960954743872154, 1}, 
     {5.31265445862169088295926514879866144027`14.960937063317036, 1}, 
     {5.30780359421228883806119523892061682293`14.96090292304085, 1}, 
     {5.30651630263455422935057384434557579488`14.96089385308267, 1}, 
     {5.2874412866831610316338116536163053761`14.960758959723613, 1}, 
     {5.28727857259493311472837220934686258994`14.960757805047708, 1}, 
     {5.27997006465523925537886338780265407242`14.960705871113497, 1}, 
     {5.27596368549800620814660092650949439935`14.960677343547887, 1}, 
     {5.26958064485199057526613790584874740457`14.960631807152662, 1}, 
     {5.26890259371059203495325268175897287073`14.960626963757232, 1}, 
     {5.25772457989429016493159859790244773686`14.960546945717173, 1}, 
     {5.25656704243993865248275964285287018032`14.960538640860893, 1}, 
     {5.24816054587295118499229282420523573455`14.960478222565646, 1}, 
     {5.24782304328202363355493040800667021084`14.960475793036348, 1}, 
     {5.23587359648534266153979208994147970465`14.96038958128523, 1}, 
     {5.23009760881558333519631943260804478438`14.960347774160207, 1}, 
     {5.22135785218622758351089049128570602917`14.960284346825572, 1}, 
     {5.2145943138117739096777825346188334878`14.960235122018528, 1}, 
     {5.21104913362779054524389798542941508289`14.960209271507635, 1}, 
     {5.20715024962880534647739603316879336593`14.960180803020428, 1}, 
     {5.19713775777734475092794518162546411265`14.960107507689784, 1}, 
     {5.19267612410313251678033982953110531266`14.960074759756706, 1}, 
     {5.17740362653415567683227413558864719553`14.959962252735556, 1}, 
     {5.17247077299442133509122912372611827213`14.959925778476087, 1}, 
     {5.16752384523093614510123023959849746955`14.959889133300633, 1}, 
     {5.15693066660012555675841421420004208569`14.959810436583865, 1}, 
     {5.15150832151143940543614705822337122163`14.959770034291575, 1}, 
     {5.15137519716502235794371314855792477885`14.959769041349864, 1}, 
     {5.14470073554735372885029001073760321028`14.959719195228123, 1}, 
     {5.14452069817025863531315729411622808029`14.959717848963361, 1}, 
     {5.14434519232433194979470108888874116405`14.959716536497323, 1}, 
     {5.10565340620953333452656994968278672096`14.95942508756709, 1}, 
     {5.10512545175712242170411872366055462619`14.959421081519464, 1}, 
     {5.10243953183290338053803984926301236703`14.959400688854872, 1}, 
     {5.08517894841626077584162967056620280719`14.95926914801928, 1}, 
     {5.08437321800441828925836173506624234965`14.95926298680269, 1}, 
     {5.08421252184882295180662326148458718578`14.959261757776726, 1}, 
     {5.06144416527905713574469840956825409422`14.959086868909834, 1}, 
     {5.05667028709712830786921112465364759708`14.959050008937941, 1}, 
     {5.05042990087885916772588280444223575364`14.959001725446486, 1}, 
     {5.04938060125666679108891733750921037445`14.958993595549588, 1}, 
     {5.048653823759659822935090491919865136`14.958987962638886, 1}, 
     {5.04703501807438979258088441492350475091`14.958975410468895, 1}, 
     {5.03764883736558071963221420593060501352`14.958902478495936, 1}, 
     {5.03019750242995276123773740655968821053`14.958844395513315, 1}, 
     {5.01961782147438943856236741683064697066`14.958761644329325, 1}, 
     {5.01905252516050312505626263271759185999`14.95875721337264, 1}, 
     {5.00446686377308837806234783594137694512`14.958642556321605, 1}, 
     {4.99245019652419966291762335025283211858`14.958547613556497, 1}, 
     {4.98949572095388599470226562610055516915`14.958524203620204, 1}, 
     {4.98945355465870960749966774112989101398`14.958523869321912, 1}, 
     {4.98214365741522082019571469414369500425`14.958465834158877, 1}, 
     {4.97895125694144053246750518468697034977`14.958440437844327, 1}, 
     {4.95726320955331106621846778420478780424`14.95826707793514, 1}, 
     {4.94744647701690279353020047957658394012`14.95818813272309, 1}, 
     {4.944443283724140483908428031639780592`14.958163921589504, 1}, 
     {4.93478446120172366150804215927175824918`14.958085863520132, 1}, 
     {4.93201044816833980146068735770999291871`14.958063391337083, 1}, 
     {4.92856121198530587403003019957920634747`14.958035415537404, 1}, 
     {4.92799231896252488596432892535357058833`14.958030797814668, 1}, 
     {4.92331826830247229706224087251950315422`14.957992819857042, 1}, 
     {4.92211525400178021500292352967949804434`14.957983033899163, 1}, 
     {4.91444633975241371728444612573096462139`14.957920543455295, 1}, 
     {4.90925248816724238041120661862016822373`14.95787811539142, 1}, 
     {4.90434492464540532255821982227466004135`14.957837947234875, 1}, 
     {4.90404872153907053133876867755971569245`14.957835520374033, 1}, 
     {4.89321540453132823646430995979661997127`14.957746567967847, 1}, 
     {4.89318444424315337738580711292786329225`14.957746313214546, 1}, 
     {4.86846449056219681868783870832460905129`14.95754192187559, 1}, 
     {4.86785123449295314368878138561026617047`14.957536826147559, 1}, 
     {4.85988013631322916248200487696855042936`14.957470480372574, 1}, 
     {4.85520702365801478296651059060877317356`14.957431488127654, 1}, 
     {4.84837533462865076281240669276030330992`14.957374355875936, 1}, 
     {4.84762002450992084029195797425232729387`14.957368029922259, 1}, 
     {4.84656922061044504160346019362371291681`14.957359225991286, 1}, 
     {4.8433002851872422961470174514697439382`14.957331814645315, 1}, 
     {4.83662011133287373195360383023430162904`14.957275688856374, 1}, 
     {4.83514433053611785846319863797221347212`14.95726326963896, 1}, 
     {4.82673855256159076292205236921760963623`14.957192394023378, 1}, 
     {4.82511959330708431302900083166968979815`14.957178716296351, 1}, 
     {4.81524249363681755232150688571729145033`14.95709508007478, 1}, 
     {4.79415620548950991785365114006694072368`14.956915429189824, 1}, 
     {4.79016857110869865944366841343872454884`14.956881285926492, 1}, 
     {4.78964022380026738639603348990953527097`14.956876758002297, 1}, 
     {4.77973082080022030831504056125687138353`14.956791657978378, 1}, 
     {4.77936701379474195567166889004158546332`14.956788527276997, 1}, 
     {4.76802363001359886412195093799823923626`14.956690684726373, 1}, 
     {4.76047166449264677305204915149987168713`14.956625298854071, 1}, 
     {4.75842112910665258124333233197040388973`14.95660751093565, 1}, 
     {4.74136067924932700655881659026515501208`14.956458947425391, 1}, 
     {4.73570583886662276604830021564206249207`14.95640947978808, 1}, 
     {4.73484937331180279631743940125374844258`14.956401977753533, 1}, 
     {4.73069062378777085635051451146696845325`14.956365513266334, 1}, 
     {4.72683266648372659856450280812393296731`14.956331631540055, 1}, 
     {4.71404598192480378173819301672299364584`14.956218957590513, 1}, 
     {4.71239409615607003783811792149640863429`14.956204359012068, 1}, 
     {4.69423628847719735511444772512743729595`14.956043244382503, 1}, 
     {4.68399224678441059649057357761609933948`14.955951824202394, 1}, 
     {4.64528149339824619711253866121883176549`14.955602896794517, 1}, 
     {4.64420207144415654381908713254772623461`14.955593087892177, 1}, 
     {4.64388463758962645194828055663422552368`14.955590202487887, 1}, 
     {4.64381777339069646261654144015650477243`14.955589594659099, 1}, 
     {4.63743842775396652056413561246597027272`14.95553152655012, 1}, 
     {4.62593384536848945138510502596783727801`14.955426420776641, 1}, 
     {4.6222239159459698567040763908107384026`14.955392420771245, 1}, 
     {4.60080540820369473118466838044693249466`14.955195109251735, 1}, 
     {4.60041594336833867584567818019888838506`14.95519150525068, 1}, 
     {4.59550286738343613851010795926717354006`14.955145991104164, 1}, 
     {4.59485109109958481498741891858679687382`14.955139946173064, 1}, 
     {4.59247754007077169644157642640345032113`14.955117918767975, 1}, 
     {4.58840757032041195714293535840061507029`14.955080097552969, 1}, 
     {4.5841339027934751012258256459888942952`14.955040314695673, 1}, 
     {4.58075015936476292689681448264015909423`14.955008765929378, 1}, 
     {4.57432990326377377869529482970851758675`14.95494878387254, 1}, 
     {4.57191504203286306548911602428101236788`14.954926181275475, 1}, 
     {4.57168943505259350436689478736145777744`14.954924068481729, 1}, 
     {4.54857768493687853668392034087955518077`14.954706573055454, 1}, 
     {4.54436750699122050513471227507684613909`14.954666726355933, 1}, 
     {4.54182132886140064222669161279787216987`14.954642594303069, 1}, 
     {4.54181381836933366033780278789539895064`14.95464252308243, 1}, 
     {4.45605784977041386054910428393108772962`14.953814453280684, 1}, 
     {4.45589547920426200819843362421036915641`14.953812856705182, 1}, 
     {4.4416969883924174953553030533613091134`14.953672815637963, 1}, 
     {4.43431639643788961015881246468935582589`14.953599683856126, 1}, 
     {4.40724803322863262896636653457616723073`14.953329483002229, 1}, 
     {4.40724569027947401979464882775870301188`14.953329459478185, 1}, 
     {4.36599316190356135124237352722417798667`14.952911556885212, 1}, 
     {4.36588236839013932510419669599989563985`14.95291042442081, 1}, 
     {4.36531947155670723598240775114681740336`14.952904669986914, 1}, 
     {4.35805874604680993889922358976666088335`14.952830317976673, 1}, 
     {4.33548380712922775443287494471647222292`14.952597635208289, 1}, 
     {4.33352320991156459420829985028435991795`14.952577318587286, 1}, 
     {4.3104980280171784818500224935965008435`14.952337409793975, 1}, 
     {4.30970702618856640365762876241523161299`14.952329124844354, 1}, 
     {4.27333435803326652813840087227105565382`14.951945018119394, 1}, 
     {4.26945678394526039039667372999406138289`14.951903703925396, 1}, 
     {4.2224151771297113186092229982542845099`14.951396767942853, 1}, 
     {4.22121558086698063595253689126104209765`14.951383700783488, 1}, 
     {4.18324729012844734292097830426327508382`14.95096644789786, 1}, 
     {4.16271988572925418676539415525295413146`14.950737861819137, 1}, 
     {4.15451240791117551818740439881267736407`14.950645867999938, 1}, 
     {4.15379326884339074203369939829861441519`14.950637791111404, 1}, 
     {4.15371348244847113550903428090813042446`14.950636894840935, 1}, 
     {4.14485237038661924587063773847921968118`14.950537151487838, 1}, 
     {4.13671310243853699870939388773220193879`14.950445177216357, 1}, 
     {4.08546902113853221418810369852000408815`14.949858157973267, 1}, 
     {4.08176651815397590890470415988392237752`14.949815204693229, 1}, 
     {4.0816454812857573532569824952984434524`14.949813799283172, 1}, 
     {4.07586904686342913453091620069972073705`14.949746634923775, 1}, 
     {4.06359742894686225722293992867028199838`14.949603350087441, 1}, 
     {4.05130689140697516544493854753562982727`14.949459022099328, 1}, 
     {4.04424367231313430842266396254982735757`14.949375703511937, 1}, 
     {3.95081572521150136658160741006169086318`14.948247159909974, 1}, 
     {3.95080901327539052625603782600378553268`14.948247077024874, 1}, 
     {3.8932194386278348228010208125885499678`14.947525986565678, 1}, 
     {3.89055163779132229650386808464611295721`14.94749209460503, 1}, 
     {3.87743968756817878744233835681815053769`14.947324880134873, 1}, 
     {3.87613052485801979295864947670364503005`14.947308126038825, 1}, 
     {3.87358429777914826428144232783042585148`14.947275509951494, 1}, 
     {3.87164040103016452808493580336310334998`14.947250582233067, 1}, 
     {3.80459468510700942364400977420190201998`14.946376131750295, 1}, 
     {3.79963833881605062150188377820300306862`14.946310334380636, 1}, 
     {3.76993219258173996805658821610868010513`14.945912560499778, 1}, 
     {3.7699311294288167350427297022175461264`14.945912546158242, 1}, 
     {3.76326882041600588912981105966686349271`14.945822524302002, 1}, 
     {3.70925711263441692655633309762069685848`14.945081483713553, 1}, 
     {3.66848523561833281771593894378205922546`14.944508507923866, 1}, 
     {3.62069272032056111936703012628173891519`14.943821438397018, 1}, 
     {3.60441979436198854473422998197938353273`14.943583592623064, 1}, 
     {3.60441705608173951196374374389228437386`14.943583552430534, 1}, 
     {3.54032577044613400820052370571117178284`14.942626842798655, 1}, 
     {3.5402931008859285812290685075421328016`14.942626346844246, 1}, 
     {3.52618038445329111668254782653036088586`14.942411296568244, 1}, 
     {3.52607019242765699781612738676500223379`14.942409611104335, 1}, 
     {3.37168612880313520787479084873283630937`14.9399469967132, 1}, 
     {3.37168499875413105417045796479618332173`14.939946977915511, 1}}
 
E0MVECkk0 = {}
 
E0VECkk0 = {{3.7293037761700505321470588172068207559`14.945358880798324, 1}, 
     {3.68441026701709985147338057755893617553`14.944733724818018, 1}, 
     {3.5703816966096731018168158355488439067`14.943079510714874, 1}, 
     {3.49514176576694716538770522587610019619`14.941932601109901, 1}, 
     {3.45732660710506126312501846918056397214`14.941338513408693, 1}, 
     {3.43474103990025472535506915414246544146`14.940977844192568, 1}, 
     {3.33809638499516400858394236081753013686`14.939382995600177, 1}, 
     {3.23350694715980573605220320663051404055`14.937556834579059, 1}, 
     {3.12610628248977778846509786544803966903`14.935563209959968, 1}, 
     {1.96022308330090283180147906376585891638`14.901331010082396, 1}, 
     {1.9585427884301883270219421921395405096`14.901255292906875, 1}, 
     {1.80271815589161200908646903894768843775`14.89368704751416, 1}, 
     {1.78583014941069585510875297361763879879`14.89279619406904, 1}, 
     {1.50323970140714464322776624656507908012`14.87529531848138, 1}}
 
E0VECkk1 = {{5.15049569680452624753197550665475650302`14.959762480140638, 1}, 
     {5.14998681966161012878295735645856698281`14.95975868286, 1}, 
     {4.9862050244410805168377127963537741155`14.958498098451088, 1}, 
     {4.98495773769196436866169273759742429313`14.958488195100397, 1}, 
     {4.95789573546927697700714314535137319846`14.958272154417573, 1}, 
     {4.94263090968452502151844120839523936812`14.95814929701709, 1}, 
     {4.84643233048663845908457628608173484908`14.957358078819363, 1}, 
     {4.81920894405854730695922986721408504442`14.957128706005957, 1}, 
     {4.7980930523225422913384360827226164351`14.956949084550129, 1}, 
     {4.79381925185897443423364931066564616821`14.956912546190056, 1}, 
     {4.72390067939179246626618535668192170367`14.956305846718955, 1}, 
     {4.71259596325076424848060802464649979299`14.95620614353975, 1}, 
     {4.67058822922286885155284575722462952477`14.955831627298732, 1}, 
     {4.64909215200255652829592836232549293131`14.955637490283067, 1}, 
     {4.63204897062481192623191087528089847814`14.955482350348928, 1}, 
     {4.59150146984253301729294375700854088675`14.955108854202301, 1}, 
     {4.58443936875114635716080630318390973668`14.955043160567541, 1}, 
     {4.5558914549165292142872239188836047106`14.954775626878554, 1}, 
     {4.51429547493942308808920643278554787071`14.954380059786715, 1}, 
     {4.50692368020354110523552596609749917894`14.954309232270907, 1}, 
     {4.49435818305359282668537780545927275306`14.954187995399899, 1}, 
     {4.47784166143740396788091776375474233822`14.954027654500821, 1}, 
     {4.4604294712025149111406112940717276461`14.95385739755718, 1}, 
     {4.42157877620425669646934497508959149709`14.953472926004187, 1}, 
     {4.37447945080049304824699051910620830428`14.952998136877369, 1}, 
     {4.36179165387634550638461516789699983965`14.952868573401625, 1}, 
     {4.35975944714946346753551807775091213136`14.952847754734572, 1}, 
     {4.35465337526935549938808560485956539706`14.952795364941801, 1}, 
     {4.34524605877989518708044426782776273015`14.952698537366798, 1}, 
     {4.33698826893941584228882882310941459249`14.95261321332997, 1}, 
     {4.33457267773240072166014544778323072027`14.9525881958291, 1}, 
     {4.31157089381385349931165838679249879973`14.952348642380162, 1}, 
     {4.30086948114421749185215298697482531794`14.952236364000973, 1}, 
     {4.28948018422056051493590176697371707084`14.95211628512192, 1}, 
     {4.27302085345502658987030488883289531238`14.95194168047806, 1}, 
     {4.25612082645243862424163662754207044887`14.951761069508036, 1}, 
     {4.25097328659970304422305588397248022026`14.951705787331054, 1}, 
     {4.23637117525587708502392280431069944504`14.95154827497783, 1}, 
     {4.21032986378922289562480814426172733188`14.95126480075662, 1}, 
     {4.20793021127526128401597713418637580466`14.951238512022236, 1}, 
     {4.19791658868825859097295953648073506947`14.951128503404552, 1}, 
     {4.14640558313371766283975472800122813066`14.950554664075504, 1}, 
     {4.13497337565198314381032689247972409476`14.950425473752938, 1}, 
     {4.05716532868244753636885055586174964917`14.949527920909631, 1}, 
     {4.05218977715537504158166013466750845629`14.949469417425547, 1}, 
     {4.04623333133632237952872620953782784579`14.94939920158154, 1}, 
     {3.97746604844341000061009345931623850713`14.94857417982483, 1}, 
     {3.97088609486426044053878355878004706842`14.948493824023569, 1}, 
     {3.94421708241848887774026950252727715618`14.948165545338734, 1}, 
     {3.92550716384013121501836871226853410161`14.947932726156331, 1}, 
     {3.91795247661911311910083756752779666314`14.94783812394458, 1}, 
     {3.90120673456185652461413179290296327832`14.947627196427833, 1}, 
     {3.89789668043822656681749195100621785002`14.94758530102499, 1}, 
     {3.89578206342901647664943938019605304434`14.94755850113812, 1}, 
     {3.88497260722024883946531813352266856726`14.947421076268277, 1}, 
     {3.81561979724170576723777513022064667093`14.946521916757561, 1}, 
     {3.80989104856520667981644542763905786354`14.946446264738036, 1}, 
     {3.76131718688160826313619934207649622333`14.94579609676453, 1}, 
     {3.70858058918803446788877626810330282171`14.945072073070788, 1}, 
     {3.7028050145050465363871677158746697826`14.94499160144192, 1}, 
     {3.69819185901038586692356399551391696431`14.944927156103871, 1}, 
     {3.69011381991394470332886038404680489786`14.944813941718321, 1}, 
     {3.67795599628293257195544955783253530091`14.944642667432445, 1}, 
     {3.66931476087290491822231916643157350637`14.944520284704373, 1}, 
     {3.62794024878178939133689806112353116119`14.943926723404036, 1}, 
     {3.59901040852559623399213839444537397771`14.943504081544809, 1}, 
     {3.59896284460760321657245201646555811105`14.943503381420427, 1}, 
     {3.58696674752010675057845226243786158076`14.943326246419142, 1}, 
     {3.54094778927995731797226915936425432655`14.942636283987056, 1}, 
     {3.42772622351509908001123384002407109068`14.940864918730233, 1}, 
     {3.33688445089442269553996730516540696021`14.939362447768374, 1}, 
     {3.28143081432777528834341554128831415775`14.938407093144157, 1}, 
     {3.26143172692087031789287822509967405409`14.93805510823895, 1}, 
     {3.26030001989607545590041116011792916512`14.938035069630567, 1}, 
     {3.25633856506958061245825057885263709287`14.937964823589953, 1}, 
     {3.17409824438410370009049633405036610042`14.93646959982702, 1}, 
     {3.15637057241224605944134368804391473676`14.93613778074933, 1}, 
     {3.13815205112926102618193870139062275476`14.935793136593013, 1}, 
     {3.11781206387258046226790471756888883062`14.935403930531274, 1}, 
     {3.10086551890675027328611419124893730468`14.935076029646302, 1}, 
     {3.0256414754921219392051416259914866026`14.933579318297143, 1}, 
     {3.0170824801533726816861701729180397421`14.933404629751653, 1}, 
     {2.99366316710549413524189925121804438843`14.932921902747303, 1}, 
     {2.91295724890148502165779133808269850976`14.931203262598787, 1}, 
     {2.91239561613631377348082884015424207393`14.931190993309672, 1}, 
     {2.70460206348679362019230342847126463569`14.926329267044153, 1}, 
     {2.61461696904399091270263881245105400627`14.924003430063456, 1}, 
     {2.61287063757296065677755676833269835347`14.923956835510978, 1}, 
     {2.47491477011062573618404340684289237625`14.920085719595768, 1}, 
     {2.37233862711432191588951476757000181559`14.916941041578935, 1}, 
     {2.37232368144362430700069818159964507648`14.916940565301609, 1}, 
     {2.17841598703542700451433170197731120724`14.910262787004125, 1}, 
     {2.10972087145197504724772141592690477497`14.907630940488117, 1}, 
     {2.0982182797457752221141828985589661204`14.907175032374864, 1}, 
     {1.96731174396519636122131634851857361628`14.9016491585925, 1}, 
     {1.96661794994411939427786440954074334399`14.901618111186561, 1}, 
     {1.90889587831245650700431684209552926661`14.898964211691867, 1}, 
     {1.90322383403117002691000336329339206692`14.898695645252143, 1}}
 
E0VECkk2 = {{6.64305370701894584429500457773138460807`14.96848384809165, 1}, 
     {6.64297812118751511555595580620947004015`14.96848350219385, 1}, 
     {6.48040934639097255034637266858890237296`14.96772154836438, 1}, 
     {6.48021176024764964539107291898287356328`14.967720599858046, 1}, 
     {6.34713290709826637133020344552511864093`14.967068834533519, 1}, 
     {6.34667296777358402264838665635727704737`14.96706653627525, 1}, 
     {6.26116209295111755087062942325178414987`14.966633599331239, 1}, 
     {6.26110032448753954559016575150802132648`14.966633282484716, 1}, 
     {6.22292663061406718394525693155922467446`14.96643630891723, 1}, 
     {6.21660776434960754821759006952468897358`14.966403479344809, 1}, 
     {6.21480799102860921940307346697363414383`14.966394116889848, 1}, 
     {6.21270426663163243059530637225870691802`14.966383166655739, 1}, 
     {6.11036993040223525386552765999588854554`14.965841739626796, 1}, 
     {6.11024305802839446615207903480145544906`14.96584105754448, 1}, 
     {6.06841354779841279993700221012491194064`14.965614681063746, 1}, 
     {6.05279110098267379101638591762897503299`14.965529362303378, 1}, 
     {6.05095285348867595320544393604509463764`14.965519295231427, 1}, 
     {6.04281248141158539384689174093215721173`14.965474644080851, 1}, 
     {5.98251780712027674215193138303680376274`14.965140281550145, 1}, 
     {5.96641286170882068116589854644466642561`14.965049872616499, 1}, 
     {5.94985933653129031859533428734815919564`14.964956455174363, 1}, 
     {5.9402477804048062447914188053778802442`14.964901984094869, 1}, 
     {5.91718473684545253399571803014146575931`14.964770586465626, 1}, 
     {5.91022786024076667766114931049247105683`14.964730757416838, 1}, 
     {5.90594629470891142896162665628227435007`14.964706200057131, 1}, 
     {5.8678653485615663426488105997424072132`14.964486267946354, 1}, 
     {5.86009855733341339863100766074917613441`14.964441074593902, 1}, 
     {5.84233774832013613369253984248688531813`14.964337294355754, 1}, 
     {5.83840589224311290937706937853816981706`14.964314237676954, 1}, 
     {5.82598842263770905510941875656733725609`14.964241224499268, 1}, 
     {5.82031043646875660882056676734495715833`14.964207738955086, 1}, 
     {5.81300871343282117177297755195532866577`14.964164585188314, 1}, 
     {5.80074100445586848122128786962300367325`14.96409184715626, 1}, 
     {5.77750180751921667420586142545032139256`14.963953243588257, 1}, 
     {5.77505211681672850649668808103098344738`14.96393857070444, 1}, 
     {5.77365377412729468972301443053872988483`14.963930189707792, 1}, 
     {5.76623945718125303432037183942279769676`14.963885686635875, 1}, 
     {5.7577059395241439360722885744971111748`14.963834329563253, 1}, 
     {5.73978034074526504662129629570125946623`14.963725970963743, 1}, 
     {5.72507813487903987098140958622893819121`14.963636611322821, 1}, 
     {5.71818678553861324884155129896331721911`14.963594574061126, 1}, 
     {5.69774799682736194159566518401668525021`14.963469323453243, 1}, 
     {5.69577560383901361175852326647866194832`14.963457190824325, 1}, 
     {5.67859341665936563732438852632949866925`14.963351157277515, 1}, 
     {5.67245974849615922218122374842368786041`14.963313156318977, 1}, 
     {5.66370750177855449196876776510530968516`14.963258795298177, 1}, 
     {5.65780802383630720656652432477345106269`14.963222062052608, 1}, 
     {5.65463503845463848096234988781093944874`14.96320227496994, 1}, 
     {5.65152576373900437124529977124882128724`14.963182864516138, 1}, 
     {5.64695389597988066119149515243707906077`14.963154286202569, 1}, 
     {5.6434820229363332006510202318316440471`14.963132554178184, 1}, 
     {5.63895755148967323671879454174080975659`14.963104194939318, 1}, 
     {5.62419238002672156710089839495984812841`14.963011342870342, 1}, 
     {5.62400310565774209359834539900849310445`14.963010149566198, 1}, 
     {5.61349067800729559141829952091029070258`14.962943751454594, 1}, 
     {5.61095964679781853115128421643999691403`14.962927729429584, 1}, 
     {5.60798176316256154444609961504485578839`14.96290886096348, 1}, 
     {5.59580696301341763721259774804663285911`14.962831518673125, 1}, 
     {5.588003337726706160307271044188459087`14.962781774984247, 1}, 
     {5.56958304814493604326943225459448969457`14.962663825994019, 1}, 
     {5.5659743539829280044229109271827716408`14.962640631081646, 1}, 
     {5.55609898237633426239810972380930086308`14.962577009361443, 1}, 
     {5.55580607876096617344714472631314941251`14.962575119029559, 1}, 
     {5.53869644722641673709559996393336815359`14.962464364863662, 1}, 
     {5.52281312363087013295331148854747402254`14.962360960123181, 1}, 
     {5.50103358175692932886283200517835655833`14.962218239080718, 1}, 
     {5.4963898324475690559554829395973669485`14.962187668463152, 1}, 
     {5.49567591543748477722378387070942477555`14.96218296423128, 1}, 
     {5.49312312470928512434886557447249476751`14.962166133475026, 1}, 
     {5.48684252737228173014245873696768019598`14.962124661106992, 1}, 
     {5.47830546146946158184195857430730069816`14.962068142609104, 1}, 
     {5.47792093915150133056850477925255642683`14.962065592958144, 1}, 
     {5.47232753015951683184754159040716685963`14.96202846593931, 1}, 
     {5.46501166950694059842682983327178268563`14.961979796012342, 1}, 
     {5.46473238446125142112970252949137091665`14.961977935550054, 1}, 
     {5.45329716592422625430869224306517496996`14.961901602873663, 1}, 
     {5.45226331019056884316666222646335734237`14.961894686532379, 1}, 
     {5.44775528883804125060788124922895012392`14.961864499149684, 1}, 
     {5.44270620605161315920897615004282704074`14.961830631747157, 1}, 
     {5.43091496379565827395389264081730259373`14.96175130549226, 1}, 
     {5.42981631153078285511809961581198883611`14.961743897440096, 1}, 
     {5.41642429489732634127316257886035232783`14.961653365649287, 1}, 
     {5.40222566830159706647549878888962140684`14.961556911616176, 1}, 
     {5.39906950136007132807114703863617027995`14.96153540516263, 1}, 
     {5.3781778761465426347984445200015341128`14.961392437972561, 1}, 
     {5.377223496407794505054961634451796341`14.961385881482057, 1}, 
     {5.37720424940059648258978845388250007133`14.961385749234173, 1}, 
     {5.37048620781714826565004752805995871955`14.96133953353733, 1}, 
     {5.36598747203862862363016356312521746591`14.961308523265673, 1}, 
     {5.35611449378688269378493229027930501055`14.961240292947386, 1}, 
     {5.3443215729187122955037240137214953422`14.961158478000902, 1}, 
     {5.33606498896350382415093731387832722606`14.961100990853542, 1}, 
     {5.32411413701564744799317458127461850167`14.961017479802608, 1}, 
     {5.32377039501877262084861426020976623932`14.961015072467704, 1}, 
     {5.32344037445863632404195207822349588342`14.96101276094843, 1}, 
     {5.32190644200738397458399820533387899457`14.961002013427278, 1}, 
     {5.31160902133439519765790010346944317163`14.960929710597192, 1}, 
     {5.30914395821926557690520328800849920647`14.960912362462148, 1}, 
     {5.30339430879742546741137057723458454847`14.960871838736981, 1}, 
     {5.29645883257653266614178159386470047838`14.960822845241552, 1}, 
     {5.29551452871847095076596879370285663694`14.960816165005332, 1}, 
     {5.29403899194355466677297626631969095781`14.960805722132305, 1}, 
     {5.29028316546170447514516824343228040004`14.960779115727151, 1}, 
     {5.28380539237572718261168091734557096287`14.960733141922857, 1}, 
     {5.2813122468932085538823249564126128639`14.960715418909743, 1}, 
     {5.27662718921415879342779740235081553496`14.960682070913307, 1}, 
     {5.27619467550400064291546011359844955412`14.960678989446443, 1}, 
     {5.26543560141812282646874793925090557125`14.960602179991902, 1}, 
     {5.26179153171240136053562357342891722438`14.960576096712918, 1}, 
     {5.26088360030891202564689270432855677838`14.96056959260307, 1}, 
     {5.25224769646543354893919924849807963345`14.960507620415363, 1}, 
     {5.2459506672733305928157064313597616609`14.960462309213128, 1}, 
     {5.2456737763323235022419304742062375749`14.960460314415265, 1}, 
     {5.2430098237437252414037590765254048535`14.960441112277996, 1}, 
     {5.23944701996543751052121903784508903515`14.96041540190648, 1}, 
     {5.2369974701860015802787285463328117338`14.960397705734852, 1}, 
     {5.22922941808097773084378912562780468126`14.960341482480572, 1}, 
     {5.21741561297325816916827788959700607652`14.960255670176284, 1}, 
     {5.2123588722854146500393452410815807334`14.960218825690141, 1}, 
     {5.20684755433505450283473461903703245216`14.960178591124397, 1}, 
     {5.20245353845006454487867886049038977995`14.96014645486027, 1}, 
     {5.200920701112000427264924375574650368`14.960135232019855, 1}, 
     {5.19943973446891625301756953022313170869`14.960124382947171, 1}, 
     {5.18514927348663207174386830899471457041`14.960019391329357, 1}, 
     {5.18026230481725351165375842139404210179`14.959983359838574, 1}, 
     {5.17934596578754827911419839240429287828`14.959976596458306, 1}, 
     {5.17821105546879118453990188811556554199`14.959968216659384, 1}, 
     {5.17730454641252232581849257207401375595`14.959961520776153, 1}, 
     {5.16241087266016250850552869909394653148`14.959851187573207, 1}, 
     {5.16174877210522913448185388054774022757`14.959846268564787, 1}, 
     {5.15661007362827037936390148850452759931`14.959808050080937, 1}, 
     {5.14674718389148414830824563790049092997`14.959734491619713, 1}, 
     {5.14300189116948058430960250401288385857`14.9597064882011, 1}, 
     {5.12883756019652002556386154948077400841`14.959600228617234, 1}, 
     {5.1263657502137199357422178067490010908`14.95958162780997, 1}, 
     {5.12494704983973713088773317782103034097`14.959570944094489, 1}, 
     {5.12313435923245360158564051797578087067`14.959557285154844, 1}, 
     {5.10771924291686132435579377606019350157`14.959440755253844, 1}, 
     {5.1062133781427460527554967802183934351`14.959429335694153, 1}, 
     {5.1023499327271304738280122807895638465`14.959400008226211, 1}, 
     {5.08951410930345113465757084967493530636`14.959302265910786, 1}, 
     {5.0841074737084182206653189249127421657`14.959260954314207, 1}, 
     {5.07432866358056350357900667740304583793`14.959186021766095, 1}, 
     {5.07050187267652910924992826588381832328`14.959156622883059, 1}, 
     {5.06649318065459559493191348648358109791`14.959125781077176, 1}, 
     {5.06052577414009192958608467253334029067`14.959079783006311, 1}, 
     {5.05576199347837974945912257761689469481`14.959042988312241, 1}, 
     {5.05038237745864248722009406067157165099`14.95900135730824, 1}, 
     {5.04619137287360438240375455149304379824`14.95896886582141, 1}, 
     {5.02894204539659303533086180282958135276`14.958834593077755, 1}, 
     {5.01389671397296697424596121154113680169`14.958716756605007, 1}, 
     {5.00874461103362610589463290816557709679`14.95867624951185, 1}, 
     {5.00873822744665230907825645900450860906`14.958676199273187, 1}, 
     {5.00444616016798228015501260737148522102`14.958642393118312, 1}, 
     {5.00287937173287020990864046118826044777`14.958630038627922, 1}, 
     {4.99859514829762487949802637821778310967`14.958596218786875, 1}, 
     {4.99742123188162229993328049393067983474`14.958586942180029, 1}, 
     {4.99184205956603309771885840552217102248`14.958542797114426, 1}, 
     {4.9910700434372449940162187665056665927`14.95853668113624, 1}, 
     {4.97534646147499134051452591337737587102`14.958411723439347, 1}, 
     {4.97065272190598201045277775861895570335`14.958374275359539, 1}, 
     {4.9682242314996394269829269743986992196`14.958354873619927, 1}, 
     {4.96743119708306907758315783504171747757`14.958348533973957, 1}, 
     {4.96333064218772443780732937552465124044`14.958315722631014, 1}, 
     {4.93432288020509478412233269724651545579`14.958082125940294, 1}, 
     {4.9332532240310104667430416849699401762`14.958073462002229, 1}, 
     {4.93241073224399362569565928040668807852`14.958066635513177, 1}, 
     {4.91929456652380689162445955793535661092`14.957960071025786, 1}, 
     {4.91864192869182286493966156064117201417`14.957954754401909, 1}, 
     {4.90626224224452376862005302343837688687`14.9578536495037, 1}, 
     {4.90475817410965643105084634391194243828`14.957841332616628, 1}, 
     {4.9035180659257068818323474333113717925`14.95783117189011, 1}, 
     {4.89272681271765821961133357064020815578`14.957742547285553, 1}, 
     {4.89138745698769198468214137602305096058`14.957731521634157, 1}, 
     {4.8906418919424774488882511179023451519`14.957725381605806, 1}, 
     {4.88421098046171116901632322619447095522`14.957672346256718, 1}, 
     {4.87940786930980743238205331947430595544`14.957632648322122, 1}, 
     {4.87528741546879778532599828414972589515`14.957598533146344, 1}, 
     {4.87213502645542552589035044742155552989`14.957572395887095, 1}, 
     {4.86908920704127502333002400145130703401`14.957547111573236, 1}, 
     {4.86776401524993327609348931782160569728`14.95753610131736, 1}, 
     {4.85305205843848796808421421247481046016`14.95741348307633, 1}, 
     {4.84665408066284487168669802285498025768`14.957359937107777, 1}, 
     {4.83080921476194162173202084256300649994`14.957226746281378, 1}, 
     {4.82616708196126838679725391073114505247`14.957187566970456, 1}, 
     {4.82367220374203736720674038803750504235`14.957166480662227, 1}, 
     {4.82355731402549418483614762954095258011`14.957165509132174, 1}, 
     {4.80568303641646607935740610006297075418`14.957013821591117, 1}, 
     {4.80538707671812389850550890805015564267`14.95701130092134, 1}, 
     {4.80298343498715736397426454555099664946`14.956990818294843, 1}, 
     {4.78961417266687047639632125724081256349`14.95687653472007, 1}, 
     {4.7889335243089118841022822747229377423`14.956870700115934, 1}, 
     {4.76855431769792749783412483734677566168`14.95669527206891, 1}, 
     {4.76134758439094845406920214022789608696`14.956632892807555, 1}, 
     {4.75911393495672503234938705814114554579`14.956613522498623, 1}, 
     {4.75791519235215079333630167389031327688`14.9566031198057, 1}, 
     {4.75053435798670758788915784254847919057`14.95653895872746, 1}, 
     {4.74485509228148042683258268513664849895`14.956489459856245, 1}, 
     {4.74281404592762049386146679756870115795`14.956471643098121, 1}, 
     {4.73283584045780705834490590732394106249`14.95638433044083, 1}, 
     {4.72205145721873839197401836468956365981`14.956289568396686, 1}, 
     {4.71636542759663898837387315909132147102`14.956239439312037, 1}, 
     {4.71394185690850725802652000373963589156`14.956218037670938, 1}, 
     {4.70846231277035396713365382241194903031`14.956169572557908, 1}, 
     {4.69851877965836325403399765578409245576`14.956081349839675, 1}, 
     {4.6940881918562323409360042559081959374`14.956041925440013, 1}, 
     {4.69295907416023813017047545823715495827`14.956031866958686, 1}, 
     {4.6860453787086539541332255593365661999`14.955970177305941, 1}, 
     {4.68156079175129391970667522083278602833`14.955930069423694, 1}, 
     {4.67853832665107596509797430926067854547`14.955902996741525, 1}, 
     {4.67851759201937414855740910732399360146`14.955902810903286, 1}, 
     {4.66830859823126320612127313221187589672`14.955811119969491, 1}, 
     {4.66553852720026780389272779262794407908`14.955786175025612, 1}, 
     {4.6646949015602099421987211321481738864`14.955778572437959, 1}, 
     {4.65762413362736700575439300459486494932`14.955714749046566, 1}, 
     {4.65479747046717204225520626345691232912`14.95568918290954, 1}, 
     {4.64251239856825421657237688727614940634`14.95557772481634, 1}, 
     {4.63887420736555041721632028303733099185`14.955544609010042, 1}, 
     {4.62917381147929153206398566124028779815`14.955456071351922, 1}, 
     {4.62292792449817116215531875185014277431`14.95539887671587, 1}, 
     {4.6209085634951996091909311168552981004`14.955380353627511, 1}, 
     {4.61175440080135543864559101485104821447`14.955296191313384, 1}, 
     {4.60720467933493226483058142335980356522`14.955254243370758, 1}, 
     {4.58492085679561301683105086789468214718`14.955047645616105, 1}, 
     {4.58064933128316732040985185897119356468`14.955007825165868, 1}, 
     {4.58025342276532504898274426626179509598`14.955004130811211, 1}, 
     {4.57251501708067788500849454635764382623`14.954931799035746, 1}, 
     {4.56604342895209583180836640136804581917`14.954871129388358, 1}, 
     {4.56521922195187750283687340457577870617`14.954863390898831, 1}, 
     {4.56424283606957962435612652964650692916`14.954854220161963, 1}, 
     {4.56102292755887049301853253539051861602`14.954823950614024, 1}, 
     {4.55605356015429887827879348773997335976`14.95477715502707, 1}, 
     {4.55152251580162701687227551319852417307`14.954734402391674, 1}, 
     {4.5421989902849386672617141916484020741`14.954646175309694, 1}, 
     {4.54041432297895193187822306440594530798`14.95462924801116, 1}, 
     {4.53658065303957341760737869218992880691`14.954592843436664, 1}, 
     {4.51547516029688329341950122698012672066`14.954391373698341, 1}, 
     {4.51470240292877517831231820075285404189`14.954383963112313, 1}, 
     {4.5112685353405879795349034960368760126`14.95435100384597, 1}, 
     {4.50586796787025617703423844640502875903`14.954299071061607, 1}, 
     {4.49984590581358189922884975446715938341`14.954241022229725, 1}, 
     {4.49882904429917238720219425374316360336`14.954231205765051, 1}, 
     {4.48304427745497836078940407472808296892`14.954078282095729, 1}, 
     {4.4778922212901216881785099264714987173`14.954028147045518, 1}, 
     {4.46800385707153656897038874002594853591`14.953931615007662, 1}, 
     {4.46293939791112318115520963119925413665`14.953882017520229, 1}, 
     {4.45818392720174983962153455948575377536`14.95383534862307, 1}, 
     {4.45716191112587914122644173004509734877`14.953825306489861, 1}, 
     {4.43939520798998144980998643473409667688`14.953650032848786, 1}, 
     {4.42975141504623370223673504431304918566`14.953554335212342, 1}, 
     {4.41559588703334929165582413475925643524`14.953413147970823, 1}, 
     {4.40060635542269889749959874928990695904`14.95326270272809, 1}, 
     {4.39261130838351857266472478134502459523`14.95318206051774, 1}, 
     {4.39049585508066499872763904969811232531`14.953160676328931, 1}, 
     {4.38706924966938822249769816581049634524`14.953125996760267, 1}, 
     {4.37033651219386307215068750797806784118`14.952955909065631, 1}, 
     {4.36603434786159967591144964303377624776`14.952911977849308, 1}, 
     {4.35477137479152007287131760154621443273`14.952796576966822, 1}, 
     {4.34947302519621222956388612230986659157`14.952742093810404, 1}, 
     {4.34836325138855034387771276864292285853`14.952730666008389, 1}, 
     {4.33704399609160238070579091950359133483`14.952613790166284, 1}, 
     {4.32953895884238624917036454287355447312`14.952535978167452, 1}, 
     {4.3262103350479475418628230639553058723`14.952501385151422, 1}, 
     {4.3213208824488903366538937739752151929`14.95245047945994, 1}, 
     {4.32081675542411137575238832924285149098`14.952445224616488, 1}, 
     {4.30882286693722730026027808507124865775`14.952319860751164, 1}, 
     {4.29764739606308517505670446511794839595`14.952202454321476, 1}, 
     {4.29357388603429164575920528976839104538`14.952159515079973, 1}, 
     {4.2902064940518811217217081658555570665`14.952123960742515, 1}, 
     {4.28890044416427546712396409490908821826`14.952110156678039, 1}, 
     {4.28333074539438419580966707412900961693`14.952051199169182, 1}, 
     {4.2822730592867183200158850893970869059`14.95203998671345, 1}, 
     {4.27543345146198731687271274420725610977`14.951967353597077, 1}, 
     {4.26958191054609647983321037215165419485`14.9519050382158, 1}, 
     {4.26941754158973571277607115961201544979`14.951903285448367, 1}, 
     {4.24964440282040403772368507169424718561`14.951691495134169, 1}, 
     {4.21765855833743957729014091181016070764`14.951344912881694, 1}, 
     {4.21633963999230912022431054608036362962`14.951330514856384, 1}, 
     {4.19865365912673112862782823927819076839`14.951136617722344, 1}, 
     {4.18885565310105914004105443561743683376`14.95102853179706, 1}, 
     {4.188342527650013461349848808013402135`14.951022858102137, 1}, 
     {4.18384849962987734806974799319928207671`14.950973110754086, 1}, 
     {4.17354478447256721237331969647628109884`14.95085866939135, 1}, 
     {4.16743474364747243103992495628680303051`14.9507905533889, 1}, 
     {4.16169890331828151244258879034303811838`14.950726436801439, 1}, 
     {4.16125359996009418469601262314870501262`14.95072145209725, 1}, 
     {4.15967124133137865900377975700378954367`14.950703731080536, 1}, 
     {4.15133529228148045623522986163441864514`14.95061016477213, 1}, 
     {4.12008501226859651754865359257226192719`14.95025621029057, 1}, 
     {4.11691074841602163721324220131648904981`14.95021997282619, 1}, 
     {4.11207382834902688376842142460451784786`14.950164652697302, 1}, 
     {4.10914217537626996145443729876261919437`14.9501310632651, 1}, 
     {4.10517088439265981448840202040144499785`14.950085489816475, 1}, 
     {4.10138057486306060522024489077127228958`14.95004191541954, 1}, 
     {4.08227485164970364452563202689348052266`14.949821106307198, 1}, 
     {4.06943830492016484723245183705064714564`14.949671650708762, 1}, 
     {4.06708916534602374150611514408902083809`14.949644203201974, 1}, 
     {4.05960387858395605181030253100026474428`14.94955654434993, 1}, 
     {4.03362026644588844374982063123411527555`14.949249869353336, 1}, 
     {3.98275497121376864566585643863828332577`14.94863858753432, 1}, 
     {3.97959743585851029791051020310181167084`14.948600154986332, 1}, 
     {3.97954402379862430944385960403386666455`14.948599504375911, 1}, 
     {3.97921224806599165477321709690655823134`14.948595462658009, 1}, 
     {3.96703832482844327535184543547411051587`14.948446717628626, 1}, 
     {3.95114730960056672256464914781498696057`14.948251254284845, 1}, 
     {3.94524944474676549305913847778315144299`14.948178330997962, 1}, 
     {3.94140468761721989074175758733567416166`14.94813068216844, 1}, 
     {3.94028054840822788827816056274164274636`14.948116733911274, 1}, 
     {3.90798001763221005636087550278168843225`14.94771271731516, 1}, 
     {3.90736497459178535175981749359350295758`14.94770496319814, 1}, 
     {3.89171666215608434625053440590301801897`14.94750690055998, 1}, 
     {3.89137790270816537305457478844715997349`14.947502596227023, 1}, 
     {3.87327325499796763650947943720372337537`14.947271522854415, 1}, 
     {3.85412871949067086901584715908476698483`14.94702495126847, 1}, 
     {3.85372832375573509109354889803299534415`14.947019769729023, 1}, 
     {3.85188818329016351450436425106377231864`14.9469959433316, 1}, 
     {3.85074898914867978410646222035442445995`14.946981182129054, 1}, 
     {3.84051183972450064512463838266680130473`14.946848163119258, 1}, 
     {3.83223972176270753895880793162801160246`14.94674018806459, 1}, 
     {3.83221801827693235989706325126259481591`14.946739904193626, 1}, 
     {3.78522286135989797683033395044660572943`14.946118041229806, 1}, 
     {3.78433133555636567905335408306746275522`14.946106103556287, 1}, 
     {3.75984402908115495732037636607315298235`14.945776131277366, 1}, 
     {3.73736706417104022735911331873738757079`14.945469667401229, 1}, 
     {3.73236861682953973542553876198206055795`14.945401043641422, 1}, 
     {3.70832134463885622032041411539479808607`14.945068466045916, 1}, 
     {3.68183457484434365124701477764282581618`14.944697422731133, 1}, 
     {3.66362603964875380941626633318177168926`14.944439421170932, 1}, 
     {3.64552650823863489036625524190766991625`14.944180563979158, 1}, 
     {3.62179074815715829905512566208130109713`14.943837414912647, 1}, 
     {3.61705149436198779320280861435663661725`14.943768392658447, 1}, 
     {3.61689054177194441388615907307107664033`14.943766045570044, 1}, 
     {3.5972014571308109315451028383206604535`14.943477442164872, 1}, 
     {3.59651089360103085764266613519210472822`14.943467265999232, 1}, 
     {3.53882031023777974926314199468211751494`14.942603979585243, 1}, 
     {3.53628146647104351735641318363718006098`14.942565381155577, 1}, 
     {3.53029145006272678596973111499487061428`14.942474107659557, 1}, 
     {3.50468137149006681552611202151129568759`14.942080572580464, 1}, 
     {3.50464926797893500111954584208331804832`14.942080075880563, 1}, 
     {3.49546253329587033986689481760560045138`14.941937588925189, 1}, 
     {3.45068313378242983719763408497608833231`14.941232882815543, 1}, 
     {3.45067932382513340022240573327901676428`14.941232822128274, 1}, 
     {3.41990072095646105205305115184444078387`14.94073843094131, 1}, 
     {3.4028628928032635200079144683939876216`14.940461156150938, 1}, 
     {3.38065956661132324847278026167097773021`14.94009589374396, 1}, 
     {3.37552257778309370217752349112477306183`14.940010745871808, 1}, 
     {3.354231723344237108609594713251528356`14.939655240384809, 1}, 
     {3.33727178605864072504020245105326621666`14.93936901638974, 1}, 
     {3.33522553023469709835594082654890060748`14.939334298835858, 1}, 
     {3.31384868122670007245580238938748471199`14.938969215618073, 1}, 
     {3.31365086426759187441161678818052452169`14.938965816659026, 1}, 
     {3.29412664935391271618353502180034377949`14.938628468778065, 1}, 
     {3.28371777870982566563843027278003903937`14.93844708869945, 1}, 
     {3.24908482339940466105115296784539679813`14.937835783071282, 1}, 
     {3.24860572140963831715527341711992826968`14.937827241146396, 1}, 
     {3.0818166747327214301379564312372992426`14.934703446730435, 1}, 
     {3.07630439085195516648362107923098688118`14.934594829450658, 1}, 
     {2.90587828393484482608428401220152620545`14.931048295920036, 1}, 
     {2.90443758766995915653143277167336901894`14.931016671704475, 1}, 
     {2.83809791755357209271709156701299361658`14.929528303188691, 1}, 
     {2.83463046968648555231888692742025517154`14.929448736927851, 1}, 
     {2.80084327646444198717614934296677912349`14.928663903607292, 1}, 
     {2.80076036177501771013528022969450035505`14.928661956078155, 1}, 
     {2.66944690617127641927072656748505996112`14.925437806431805, 1}, 
     {2.66944589524249347061385020633670303365`14.925437780485817, 1}, 
     {2.66379398264842484719166711814779829553`14.925292437826146, 1}, 
     {2.64870715901718195876945203361133658533`14.924901673785927, 1}, 
     {2.59989853278705566050754203499587156777`14.923608920375266, 1}, 
     {2.58752254818841798432526355499164232212`14.923274005076852, 1}, 
     {2.58480462623454995042256131717663640669`14.923200058774302, 1}, 
     {2.55422954990713164224124374849542718301`14.922358250277856, 1}, 
     {2.54779163289644605419686949607093988763`14.922178634577097, 1}, 
     {2.50391507849398116901871584917723214996`14.920931944596997, 1}, 
     {2.21509165601440963784355050589371668369`14.91160720608102, 1}, 
     {2.21499099374813249918573166191151003715`14.9116035714298, 1}, 
     {2.18587250277536494865813147403723300982`14.910539433845, 1}, 
     {2.18587162213461685994801721478229419323`14.910539401273105, 1}, 
     {2.14057881506418406867103441428850983062`14.908832088288626, 1}}
 
E0VECkk3 = {{8.15003026282074702831016568431294935655`14.97414159449073, 1}, 
     {8.15002620753128731736621176721270756199`14.97414158199966, 1}, 
     {7.98953431837854497091548216960204725181`14.973637598290196, 1}, 
     {7.98952575557131320663236682329052150625`14.973637570876623, 1}, 
     {7.80816339998118508820518448255183706967`14.973043863762683, 1}, 
     {7.80814749759007723607232469677915823966`14.973043810531799, 1}, 
     {7.73634835034589082732453096248854239595`14.972801310315045, 1}, 
     {7.73629851489245855222136046270475870576`14.972801140481012, 1}, 
     {7.68226667718845662103331438582905762287`14.972615748947113, 1}, 
     {7.68221218608752706949084625223419928244`14.972615560703664, 1}, 
     {7.60800179738686811103134724412694358021`14.972356770235585, 1}, 
     {7.60789013588821468477015193286548994742`14.972356377156897, 1}, 
     {7.56327625805085382208490772864702821724`14.97219842429779, 1}, 
     {7.5630802707011099274837108510713527593`14.972197726432244, 1}, 
     {7.50862260065148132385079488298604923834`14.972002447914768, 1}, 
     {7.50860182733105756306252537184455713184`14.9720023729006, 1}, 
     {7.4915009759605775387381384778173230289`14.971940483602019, 1}, 
     {7.48670998577876199866362585370058889442`14.971923095525787, 1}, 
     {7.44504021224415883542674529988738648592`14.971770948167025, 1}, 
     {7.44483108125684148253748592260043927374`14.97177018041429, 1}, 
     {7.42374311467504055956677638218193760721`14.971692548087999, 1}, 
     {7.4228532270357005168969828108534703122`14.971689262700606, 1}, 
     {7.34200726435715515431988096335474958377`14.971387569601214, 1}, 
     {7.34109858700268244736051577046658492026`14.971384142128464, 1}, 
     {7.32510326864633199440483998776976681847`14.971323674031128, 1}, 
     {7.32400141652275284694273090059240897048`14.971319499217968, 1}, 
     {7.32317254375540284044135761624884772624`14.97131635789616, 1}, 
     {7.30896535617613557822927544199508565303`14.971262407251027, 1}, 
     {7.27217488127720791253238823005095252264`14.971121750180316, 1}, 
     {7.27174297642592821555119933026743527513`14.971120090744408, 1}, 
     {7.27173946221035815301732343163912775658`14.97112007724154, 1}, 
     {7.27164561929175176025455685842545567853`14.971119716658995, 1}, 
     {7.24394424214174145523718356742731867828`14.97101288150769, 1}, 
     {7.22239526866685090384469334937648691759`14.970929225794995, 1}, 
     {7.22005601829496651430605644819501340757`14.970920115469928, 1}, 
     {7.21625961690067484580572027757037265791`14.970905318034957, 1}, 
     {7.21043852297690372898040966517113201324`14.970882599566343, 1}, 
     {7.20748833516174540897668396942759388284`14.970871072064778, 1}, 
     {7.2070572868375322286450432916972927932`14.970869387031104, 1}, 
     {7.20705538358688466469751343413906570535`14.970869379590573, 1}, 
     {7.15912959993177981239828278679964887074`14.970680806141667, 1}, 
     {7.15512263694186717931728837546295298255`14.970664929259994, 1}, 
     {7.14729252460263747028130322366247682534`14.970633854122342, 1}, 
     {7.12044025495279859160263304660172968487`14.970526784263683, 1}, 
     {7.11779300643553924756109210827628273597`14.970516186400369, 1}, 
     {7.1088680821406808914769567408915011405`14.970480400550084, 1}, 
     {7.10883280204503709675907735152204843118`14.970480258916696, 1}, 
     {7.1005463864109895810583897179297441815`14.970446955057115, 1}, 
     {7.09593511955004441491823180002491669935`14.970428389378034, 1}, 
     {7.0954107523645465171006194354801729615`14.970426276716244, 1}, 
     {7.08042936908369309071735277498549384807`14.970365789287053, 1}, 
     {7.07896620823417621117954942096446459413`14.970359868495349, 1}, 
     {7.07857910684561156096685798901948474182`14.970358301664184, 1}, 
     {7.07738105759534611579172053747014604445`14.970353451391063, 1}, 
     {7.07077106577551675151911904452429047666`14.970326662425801, 1}, 
     {7.06073310208920303080381236931013287463`14.970285887832363, 1}, 
     {7.05211418615793280517829347965098296534`14.970250787909098, 1}, 
     {7.0343098517814268650004523945153559213`14.970178017698831, 1}, 
     {7.02850002355852368078916712142982047413`14.970154194527808, 1}, 
     {7.01439736650236816240951830434958907001`14.970096207954397, 1}, 
     {7.01400291099294216122738208071782656678`14.97009458281196, 1}, 
     {7.00902345156375915644617915890835279676`14.970074052413585, 1}, 
     {6.99442901003999768662705719224160679659`14.970013716498931, 1}, 
     {6.98797538453156619890708735540078951736`14.969986958429244, 1}, 
     {6.97702813199856561334131777516149526244`14.969941459432524, 1}, 
     {6.97314808455925750729032152469149054571`14.969925300027414, 1}, 
     {6.9679539486086212999056017782953094191`14.969903640551768, 1}, 
     {6.96716866533601121366882613056504569465`14.969900363215016, 1}, 
     {6.96411858777695997077580602140069360685`14.969887627107651, 1}, 
     {6.96266899571424864403377679232840754321`14.969881570313557, 1}, 
     {6.94282980541109262311955631301449829867`14.969798431085001, 1}, 
     {6.9249931309847954342573743840680028785`14.969723290738221, 1}, 
     {6.9142300408914762150165741681137933699`14.969677767971545, 1}, 
     {6.91300518279719447088864430237422127809`14.969672578721973, 1}, 
     {6.91087540611893286181890623479771335126`14.96966355145052, 1}, 
     {6.90893298251176181196072287054850282477`14.969655313604829, 1}, 
     {6.90190112274292383641368157427552018714`14.969625453922202, 1}, 
     {6.89751463521705503278436046898902416675`14.96960679760247, 1}, 
     {6.89640085117249879797731718620689653433`14.969602056879168, 1}, 
     {6.88886021217799956914933139886013132753`14.96956992185836, 1}, 
     {6.87868614644675304495536700105551527612`14.96952645640867, 1}, 
     {6.86899369431315700614332850143705217238`14.969484932802537, 1}, 
     {6.86840537359477220959689917106301905737`14.969482408722676, 1}, 
     {6.86070319878671676364060636349054007452`14.969449325408995, 1}, 
     {6.85516234155498802011278127467788619239`14.969425481233852, 1}, 
     {6.85409330908308444195632688841236592015`14.969420876541331, 1}, 
     {6.84324477888461328589990247905723902929`14.969374069563237, 1}, 
     {6.8405769411435243795067794786919973137`14.969362536963372, 1}, 
     {6.83471734674411836485030585182755032051`14.969337176426881, 1}, 
     {6.83350997440315559984215318830464273003`14.969331945655874, 1}, 
     {6.83283743368839397288766274331462471041`14.969329031193427, 1}, 
     {6.83171501488904359323198237668020321386`14.969324165945045, 1}, 
     {6.83148699473975896181015034039932342613`14.969323177377781, 1}, 
     {6.82513013556529230884118582112073007455`14.969295591925535, 1}, 
     {6.81439877477962304226738773919690566146`14.969248910632034, 1}, 
     {6.81211842242741115664191113621230351944`14.969238972826787, 1}, 
     {6.81209253864437020909754779502207726676`14.969238859988048, 1}, 
     {6.7983779371761939257307584102222467094`14.969178955333007, 1}, 
     {6.79712445550783112242733826052144898445`14.969173468547426, 1}, 
     {6.78492220751582783636698825679909050483`14.969119954132799, 1}, 
     {6.77860350154806268767517546015640391233`14.969092169579444, 1}, 
     {6.7740039798042562121060927496618392166`14.969071913128612, 1}, 
     {6.77314086276167234474391285368963095641`14.96906810897134, 1}, 
     {6.75910014259988625125500648584325953055`14.969006093248328, 1}, 
     {6.75489640835837607881535174170999710646`14.968987477573716, 1}, 
     {6.75123758051234663124988376690713358057`14.968971256725002, 1}, 
     {6.74954576676356121373106348935821095176`14.968963750588962, 1}, 
     {6.74920026936188587365579797152875746276`14.968962217260403, 1}, 
     {6.74633625653516286906874365814324658451`14.968949500841255, 1}, 
     {6.74138620018783954818098878788860021432`14.968927497645332, 1}, 
     {6.7361126133077236554220454296546701469`14.9689040219949, 1}, 
     {6.73535352069087993654581802602560460422`14.968900639932011, 1}, 
     {6.7330616912694045735656186011187543958`14.968890424443286, 1}, 
     {6.72819351513389185046714561491959950721`14.968868702979194, 1}, 
     {6.72701870900726852706936098649972821859`14.968863456529796, 1}, 
     {6.72242664945377729758462030070492184486`14.968842932326204, 1}, 
     {6.7164777594069276396198994839661351045`14.968816303487799, 1}, 
     {6.71056594552583569606010444948107610897`14.968789795461767, 1}, 
     {6.70869770846023948065093038372566309355`14.968781409081895, 1}, 
     {6.70629113913881798535260576840586268702`14.968770599520582, 1}, 
     {6.70524155509570703360553879675289691364`14.968765882769636, 1}, 
     {6.70239299276419511110575580424262076058`14.96875307436013, 1}, 
     {6.69654251114436373052476294730928178939`14.968726734993929, 1}, 
     {6.69256740545064450424209982731243149317`14.968708813368908, 1}, 
     {6.69101498515046513116839121889372891335`14.9687018087553, 1}, 
     {6.68401784386408701476736736246492270025`14.96867019825575, 1}, 
     {6.68271284061507751159817517610617648318`14.968664295663885, 1}, 
     {6.6761110068031582785515483245139954538`14.968634401121992, 1}, 
     {6.6737909350026764427241057652266200792`14.968623881776104, 1}, 
     {6.67169880481674844735136675674884557706`14.968614389876679, 1}, 
     {6.67115493939852703964751150812150186751`14.968611921443038, 1}, 
     {6.66903454091799254019635440591207612433`14.968602293912307, 1}, 
     {6.66730197932908377912826406071682195308`14.968594422942198, 1}, 
     {6.6670182343860199544523908245540131673`14.968593133522038, 1}, 
     {6.66538422714787813764146525022360338545`14.968585706052506, 1}, 
     {6.66235807435214568619548707093802054856`14.968571941223152, 1}, 
     {6.65641286954844500422780302779040039057`14.968544863551603, 1}, 
     {6.6542972106585134851625158688583746992`14.968535216434356, 1}, 
     {6.6501081927241056978834140593111015214`14.96851609760545, 1}, 
     {6.6465492868346878124315629158764794588`14.968499836358477, 1}, 
     {6.64540486393902011344685177499226047836`14.968494603723997, 1}, 
     {6.64495352544427067640266905978450102694`14.968492539594829, 1}, 
     {6.64423323082845500529075205718621104864`14.96848924487447, 1}, 
     {6.64095317657577434962146084940756568057`14.968474232762523, 1}, 
     {6.63833343650344992609467369848403136205`14.968462232485532, 1}, 
     {6.63193281588577236461754057729004364136`14.96843287459989, 1}, 
     {6.62783563673967163559898539821451788727`14.96841405324493, 1}, 
     {6.62053198005997293948810512606893049168`14.968380446434356, 1}, 
     {6.62016896994666933436181155618532009963`14.968378774224849, 1}, 
     {6.62012905087033975880202270075116365186`14.968378590326445, 1}, 
     {6.61909440909302380504484047017272335988`14.968373823212838, 1}, 
     {6.61521179221487446151267799261389222116`14.968355921219247, 1}, 
     {6.60260242568007929409108242359334125912`14.9682976417664, 1}, 
     {6.60235841304648734627881833170207842313`14.968296511841809, 1}, 
     {6.59848000309309840310910458135032648953`14.96827854165658, 1}, 
     {6.59765723764036645056537005163746368292`14.968274726842791, 1}, 
     {6.58813812397428978803343677968670564741`14.968230523917802, 1}, 
     {6.58513987905646117609122111905294943304`14.968216575746537, 1}, 
     {6.58209641596806450600785871525921365708`14.96820240467793, 1}, 
     {6.58100849906909602629540486669277766029`14.968197336017258, 1}, 
     {6.58034048675089628048843302166949893332`14.968194222912402, 1}, 
     {6.57488467933888351168276150598377238822`14.96816877463794, 1}, 
     {6.57258553827194432748146079898096328308`14.96815803823125, 1}, 
     {6.57137731105355189000132563223058698721`14.968152393211113, 1}, 
     {6.56862871152170970505918287983294296239`14.96813954387664, 1}, 
     {6.56205147236430339695892489982315035501`14.968108754014015, 1}, 
     {6.55789127637145980494659773548528109906`14.968089248236636, 1}, 
     {6.55147172112459319171948244938655011281`14.968059102191253, 1}, 
     {6.5494610238982311523037578752227274743`14.968049648292718, 1}, 
     {6.54855900855574249386313192154928309466`14.968045405376463, 1}, 
     {6.54842603868150642195409777239672083216`14.96804477981499, 1}, 
     {6.54608387831771493719716901469965288161`14.96803375702029, 1}, 
     {6.53853119616651735095950948531526152762`14.96799816032211, 1}, 
     {6.53736286765163797849398878265058390395`14.967992646764666, 1}, 
     {6.53034784654586671470756144075747607993`14.96795950157834, 1}, 
     {6.5301283072378124233729964573338498785`14.967958463171456, 1}, 
     {6.52902976278572496848487825888871235133`14.967953266114785, 1}, 
     {6.52501416150656461572058049459837318487`14.967934254519836, 1}, 
     {6.52175485666597664132247613777280038636`14.96791880695954, 1}, 
     {6.52081566168390252773787958548096736827`14.967914352856436, 1}, 
     {6.50609417692205434408792325765325458047`14.967844374615074, 1}, 
     {6.50106285752495451361731733572322152286`14.967820388281206, 1}, 
     {6.5007987419214697334285150275832413989`14.967819128146285, 1}, 
     {6.49865527313272285339303727996301654764`14.96780889768369, 1}, 
     {6.49681152943850251756305028412424947713`14.96780009255738, 1}, 
     {6.49445275736104022435323361700307462432`14.96778882079252, 1}, 
     {6.48853078966139805112925022087813860882`14.967760486911109, 1}, 
     {6.48845473884207161203311553376639733686`14.967760122718715, 1}, 
     {6.48404423921480535651397781392728475965`14.967738987613625, 1}, 
     {6.48155828926726800450372522097672492667`14.967727062725295, 1}, 
     {6.48032536848857902642716369971059204385`14.967721145237805, 1}, 
     {6.48001072453151431630185377294288840965`14.967719634734898, 1}, 
     {6.47393124390317422642216550519320390475`14.967690421340956, 1}, 
     {6.47280075452635412028431150288918114199`14.967684983228523, 1}, 
     {6.47008827757606792793810901478820955804`14.967671927642147, 1}, 
     {6.46582965332650743481265824353153578878`14.967651408894907, 1}, 
     {6.46554043313448730513371782346574553788`14.967650014439768, 1}, 
     {6.46291252193118840371565973876439120955`14.967637338634194, 1}, 
     {6.46194956845211044319081413086198875016`14.96763269131187, 1}, 
     {6.46086591951471312413078879752443327544`14.967627459902477, 1}, 
     {6.46065622049197687631952626345852634385`14.96762644736684, 1}, 
     {6.45641033614065172505229309717972056777`14.967605932395726, 1}, 
     {6.45556783684122577837476128567331662276`14.967601858572442, 1}, 
     {6.45430823663872373076494844218582750302`14.967595765986017, 1}, 
     {6.45384100260119404603162663102543877729`14.967593505429024, 1}, 
     {6.44809927601690518106160396814058261447`14.967565700201762, 1}, 
     {6.44630528907243137916597876725261253206`14.967557002743352, 1}, 
     {6.44108605932195462759254536383704506816`14.967531672748757, 1}, 
     {6.43967437992530372629021474528435848027`14.96752481477805, 1}, 
     {6.43738600542824615645110691360035532435`14.967513691643038, 1}, 
     {6.43550023045656154759808847935029311632`14.967504519698355, 1}, 
     {6.43411202234500592710299063708140619728`14.967497764484426, 1}, 
     {6.42102517355911833168220196399368158643`14.967433943681591, 1}, 
     {6.42086208540502143259689982297687656837`14.967433146765561, 1}, 
     {6.42050270858613651618681821794486901414`14.967431390564363, 1}, 
     {6.41797765886476241364945296902022056177`14.967419045816223, 1}, 
     {6.40694215654636047424034158453922139419`14.967364984149286, 1}, 
     {6.4052782175406267800629222612471202776`14.967356817125559, 1}, 
     {6.40212209488018489427045708570933669605`14.967341314855286, 1}, 
     {6.39983392783395026929546505078085316013`14.96733006660228, 1}, 
     {6.39963153361960703258251229316216936588`14.967329071292424, 1}, 
     {6.39929200323665437796322324127406242155`14.96732740145459, 1}, 
     {6.39357229915956666427526981008281097111`14.967299245795962, 1}, 
     {6.39084928633671240513675164720888072483`14.96728582450224, 1}, 
     {6.38971773060511379732896400975762182506`14.967280244003051, 1}, 
     {6.38727787969089446695904136367620549529`14.967268204894069, 1}, 
     {6.38203416599651392620899654400941643667`14.967242300490103, 1}, 
     {6.38113026399523135518218363060256270729`14.967237830989557, 1}, 
     {6.37505493681069832839121229114950643483`14.967207758786857, 1}, 
     {6.37250778247953814376062736417808874209`14.96719513421335, 1}, 
     {6.37220987363007767156405077267091267453`14.9671936570393, 1}, 
     {6.37065392238095937092222472156168577679`14.967185939728067, 1}, 
     {6.36651854436784172641951956215586083703`14.9671654111351, 1}, 
     {6.3662134972087698827820064475866337394`14.967163895820716, 1}, 
     {6.36514031070659603085843649170152629139`14.967158563680433, 1}, 
     {6.36292851792608747117605560563242405326`14.967147568894143, 1}, 
     {6.36047731507585735591833883042870479017`14.967135375396794, 1}, 
     {6.35704898530813107706359982026268529933`14.967118305987976, 1}, 
     {6.35372855209268863360103694663378635404`14.967101756868859, 1}, 
     {6.35200578445542211216455871903709693406`14.96709316398505, 1}, 
     {6.34998529739955295738691772971767412681`14.967083080401395, 1}, 
     {6.33982783334977389177784032508887720316`14.967032294038386, 1}, 
     {6.33678588254819063662637533696571237269`14.967017054048505, 1}, 
     {6.33519628305204965198297734176779677631`14.96700908464175, 1}, 
     {6.33440742507834965823747670707621245625`14.967005128296595, 1}, 
     {6.33094688942698053903013540744607626081`14.96698776151172, 1}, 
     {6.32633434154253588863586858084113368797`14.966964584866863, 1}, 
     {6.32565151422465760254210163573291536481`14.96696115110108, 1}, 
     {6.32523296354709453149913259378920272247`14.966959045962573, 1}, 
     {6.31906385696246382191013172635094509367`14.966927986721767, 1}, 
     {6.31544509290984652911868303498112595928`14.966909740340776, 1}, 
     {6.31365631766453999763100755137321455313`14.966900713611501, 1}, 
     {6.31244199122764902897806370574110646794`14.966894582925455, 1}, 
     {6.3095997577479171079589203231323615722`14.966880224650723, 1}, 
     {6.30873859165182302127027938566027216073`14.96687587178827, 1}, 
     {6.30260949497525978390051136276373875236`14.966844858471108, 1}, 
     {6.30201186108317566906971008853015076286`14.966841831325835, 1}, 
     {6.2977365372077201245590281495333053555`14.966820159743266, 1}, 
     {6.29446134170688235085122392469945607967`14.966803538621361, 1}, 
     {6.29111773659140833445170123458251877497`14.966786553136096, 1}, 
     {6.2888394912672356035265916678742636596`14.966774969704424, 1}, 
     {6.28507093273235118152439402831164361448`14.96675579122074, 1}, 
     {6.28310503650304770755222508678370994959`14.966745777829473, 1}, 
     {6.27990561017984135382368678978019705786`14.966729468480843, 1}, 
     {6.27781546444331291505042393911873856343`14.96671880513833, 1}, 
     {6.27585522761956246208173640042818232982`14.966708798338821, 1}, 
     {6.27271661332906197750917647393100531299`14.966692763505122, 1}, 
     {6.27257476999194653582662574849133662332`14.966692038478184, 1}, 
     {6.26778477926440210524163174454088785127`14.966667536065328, 1}, 
     {6.26274251265326996986559462611500103564`14.966641704179695, 1}, 
     {6.26219811471316418133895225457061700618`14.966638912794712, 1}, 
     {6.26170180638176889906701697412242476206`14.966636367580518, 1}, 
     {6.25559209967084904697687840675577921897`14.966605003355602, 1}, 
     {6.25442247252011078089940131001358558838`14.966598992336355, 1}, 
     {6.25238975529635765124124320167617611017`14.966588540519462, 1}, 
     {6.25022399185253977087254057339077965454`14.966577397402752, 1}, 
     {6.24595019936692138779147000528794374124`14.966555386389269, 1}, 
     {6.24481661192193451112626185608210612918`14.966549543285467, 1}, 
     {6.242501163198019695339619891063614523`14.966537601899523, 1}, 
     {6.24046343921820369118589200356229912251`14.96652708575513, 1}, 
     {6.239618206685268252287690703163115328`14.966522721797109, 1}, 
     {6.23905028939999219875563208474149187601`14.966519788985575, 1}, 
     {6.2367487967823228235422604310171676222`14.96650789846121, 1}, 
     {6.23502332659949732965196490553867277444`14.966498978378555, 1}, 
     {6.23414739183161480958127461577511717134`14.966494448280057, 1}, 
     {6.23350673777664819589517086738126663438`14.966491134213799, 1}, 
     {6.23114672803388280502889912319230615683`14.966478920359707, 1}, 
     {6.22479340514487928602236939955777931498`14.966445995435722, 1}, 
     {6.223672660868861120437816211023462647`14.96644018066964, 1}, 
     {6.22118549878515840093241922263405622386`14.966427269302356, 1}, 
     {6.22038926881994759621482796172949128976`14.96642313380907, 1}, 
     {6.2148197793035824929148802958092574882`14.96639417822966, 1}, 
     {6.21290725241026178737064107625524233187`14.966384223541557, 1}, 
     {6.21133337533299769440373034477244466591`14.966376027096322, 1}, 
     {6.21087982635368015555754901249259764972`14.966373664359281, 1}, 
     {6.20809407875518506028126282014558765159`14.966359144879076, 1}, 
     {6.19850828051373800349378807276976505583`14.966309087138885, 1}, 
     {6.19842711821243459279920396937312226753`14.966308662667073, 1}, 
     {6.19639024379825504636622554071210345867`14.966298006484744, 1}, 
     {6.19486248386350842423319871892120697764`14.966290009375875, 1}, 
     {6.19340371953465013115431150585097327256`14.966282369882132, 1}, 
     {6.1897255461292922320018523674634649085`14.96626309203806, 1}, 
     {6.18774548119490691354295383785003965855`14.96625270509353, 1}, 
     {6.18676953004773527626076198946730660483`14.966247583133802, 1}, 
     {6.18159300502405569526330599242300309075`14.966220389811255, 1}, 
     {6.17633929567034113718172464470519876251`14.966192746162065, 1}, 
     {6.17574065846785830178107866413775536905`14.966189593415999, 1}, 
     {6.17341738423465412767690077285658639289`14.966177352227838, 1}, 
     {6.17119798982986454138470894361873544876`14.966165650090709, 1}, 
     {6.17117682654110312629001262888072725452`14.966165538464649, 1}, 
     {6.17053535020944635782511364538215727738`14.966162154639111, 1}, 
     {6.16917649859311834317135361514495681898`14.966154984379504, 1}, 
     {6.16736562311318865158812489386601242869`14.966145424196249, 1}, 
     {6.15929633880105591407154977178220005197`14.966102758127484, 1}, 
     {6.15806004655732698493096735119248993226`14.966096211766853, 1}, 
     {6.15540207783682334728574657194297923021`14.966082128837346, 1}, 
     {6.15525561027739215251502908644563473425`14.966081352456193, 1}, 
     {6.15373147954631240807687514257357301952`14.966073271379786, 1}, 
     {6.14914054844573982130497005686996068393`14.966048906559177, 1}, 
     {6.14894561205794468014749398737533637477`14.966047871225006, 1}, 
     {6.14812656392683679148938394559982234579`14.96604352045642, 1}, 
     {6.14476583079633864679868019082147024349`14.96602565661745, 1}, 
     {6.14333609152582285912125700134208367568`14.96601805119394, 1}, 
     {6.14177554820956550443932487038897598909`14.966009746075589, 1}, 
     {6.14091001413291526915255814268895782304`14.966005138003611, 1}, 
     {6.13814981767450751793574769583844778231`14.965990434464596, 1}, 
     {6.13109440277244069093485939664790277111`14.965952792437802, 1}, 
     {6.13056497650755226041442982186291224238`14.965949964481627, 1}, 
     {6.12924968564642139993806521339162920977`14.965942936756683, 1}, 
     {6.12894187777212393388746668231451763105`14.965941291690637, 1}, 
     {6.12754412775173211430054155762306567091`14.965933819474456, 1}, 
     {6.12524124518160397895839709665065454379`14.965921501363178, 1}, 
     {6.12005226110372053794778909564666138083`14.965893712810253, 1}, 
     {6.11932102520227442247791147355122725439`14.965889793179047, 1}, 
     {6.11737063009577001752595648549001795237`14.96587933409996, 1}, 
     {6.11425679166441430350430337444205334949`14.965862622697436, 1}, 
     {6.11177308614857211629524222066235560821`14.96584928135679, 1}, 
     {6.11161272796134186478634566372252951288`14.965848419626703, 1}, 
     {6.11113472611747437802851461725055500866`14.965845850690389, 1}, 
     {6.10971255744588362409411055419431320693`14.965838205209375, 1}, 
     {6.10767257261925162933713084072837964564`14.965827232409806, 1}, 
     {6.10634398183196986390590378276796747117`14.965820082308461, 1}, 
     {6.10101055039083127703466159831370100183`14.965791349127587, 1}, 
     {6.10062503207597816547498339302350857526`14.965789270323643, 1}, 
     {6.09993964738295898634137967040792799651`14.965785573946567, 1}, 
     {6.0980442593676602053349281751639696879`14.965775347687366, 1}, 
     {6.09755361255193219373497056567008553368`14.965772699485278, 1}, 
     {6.09206176475572063965551033702321630028`14.965743029949762, 1}, 
     {6.08701950444293529152264020252587028616`14.965715743943509, 1}, 
     {6.0864692905735347153042380728250220061`14.965712763849433, 1}, 
     {6.08598585163589275363257879741616529369`14.965710144997024, 1}, 
     {6.0856961569561667813724576870741993363`14.965708575490984, 1}, 
     {6.08460996712911312355261026154045979052`14.965702689458299, 1}, 
     {6.08401315586102586325830684051678576749`14.965699454493844, 1}, 
     {6.07617156458407450139370844048882913521`14.965656893033692, 1}, 
     {6.07451922301079288897158041776001331232`14.965647911208281, 1}, 
     {6.0738071347217928548207162659029331239`14.965644038977564, 1}, 
     {6.06815416687763722979671399885743184477`14.965613267958393, 1}, 
     {6.06052615514985486586569602770962490224`14.965571658583139, 1}, 
     {6.05894267917729906067707985446331134976`14.965563008387031, 1}, 
     {6.05677323867392511700136841834953975312`14.965551150126691, 1}, 
     {6.05524974729451288932765194171839632636`14.965542817768592, 1}, 
     {6.05501304389605387913531458385542294961`14.965541522816098, 1}, 
     {6.05381195193851101932869832990591742761`14.965534950403768, 1}, 
     {6.05322151473600827018937764442214912284`14.965531718593395, 1}, 
     {6.04978546521031541929966122954992278942`14.965512899031978, 1}, 
     {6.04750396924308233410348399066042677548`14.96550039170424, 1}, 
     {6.0471066218860000589087452576021564611`14.965498212488841, 1}, 
     {6.03772502738747980485997735371880673788`14.965446679840444, 1}, 
     {6.03732467548559537925127354650182203023`14.965444477299817, 1}, 
     {6.03347119964261094711379228493703103058`14.965423262982991, 1}, 
     {6.03167752769235708920730227919880883896`14.965413379493727, 1}, 
     {6.03039461807438373760936709086701057408`14.965406306938089, 1}, 
     {6.0284331264251241137702791260156956255`14.965395487829086, 1}, 
     {6.02583539799341405484772303538553208607`14.96538114896759, 1}, 
     {6.02186878039826963128358902832994858499`14.96535923120151, 1}, 
     {6.01978907084952302141128149431425457749`14.965347728551135, 1}, 
     {6.01913231264214631272754681800184275719`14.96534409450387, 1}, 
     {6.01589232591780763964405705247423821509`14.96532615548335, 1}, 
     {6.01508340356824803527327528777228111812`14.965321673777419, 1}, 
     {6.01417988425328017469363101422661638878`14.965316666601385, 1}, 
     {6.00557948988144928244056476273853334445`14.965268931906866, 1}, 
     {6.00417524148009994828070305446076694816`14.965261125431326, 1}, 
     {6.00203926346021441413702219239282018092`14.96524924440144, 1}, 
     {6.0010557027108030163083445163901221424`14.965243770770366, 1}, 
     {5.99848967065169716870426423966586539149`14.96522948237539, 1}, 
     {5.9945344963007796057038466430507227875`14.965207435805558, 1}, 
     {5.99138688921927377625544129602415784141`14.96518987070445, 1}, 
     {5.99061331559131399326468496276406588563`14.965185551089556, 1}, 
     {5.98719186336033976086302610024508291409`14.965166432919274, 1}, 
     {5.98426394802105651010317154991133796032`14.965150055813323, 1}, 
     {5.98154047552698766122820842498192384921`14.965134808407678, 1}, 
     {5.97948981620834977587716131229687472385`14.965123318944997, 1}, 
     {5.9769258561276661307890634746026982553`14.965108942890623, 1}, 
     {5.97314353857049734958649668427688327165`14.965087713877137, 1}, 
     {5.97135883247608905198893878540940949274`14.965077687879397, 1}, 
     {5.96596974023304417588352825549608377004`14.965047378415836, 1}, 
     {5.96025628359091377286508535316774091707`14.965015187112986, 1}, 
     {5.95815706653526521704213228409444017001`14.965003344595205, 1}, 
     {5.95598542089918227932872598077849004961`14.964991085034276, 1}, 
     {5.95585433633004789090355628808157417165`14.96499034474935, 1}, 
     {5.95167238389209745554326415981778259091`14.964966711205538, 1}, 
     {5.95123380834871510225412694335690282321`14.964964230825847, 1}, 
     {5.95025881833787594944782609115859554794`14.96495871547575, 1}, 
     {5.94596378860698286982534951230386210752`14.964934398535346, 1}, 
     {5.94513907282278615059465463548855787607`14.964929725421023, 1}, 
     {5.94499873239985954753615760391392215837`14.964928930081362, 1}, 
     {5.94078678574059066524035414973684605617`14.9649050432561, 1}, 
     {5.93927258606198552255443200561085976588`14.964896447957134, 1}, 
     {5.93866336132190067490191173091130266749`14.964892988526715, 1}, 
     {5.93748998254417553652901995988588776128`14.964886323673278, 1}, 
     {5.93743485092431199616860042347658312408`14.96488601046049, 1}, 
     {5.93213395958788979694064810006289977584`14.964855868995981, 1}, 
     {5.93166020218337302987874520787866178968`14.96485317263749, 1}, 
     {5.93020653816544506990435384544666393289`14.964844896621765, 1}, 
     {5.92915330081408607952706095900785728906`14.964838897882766, 1}, 
     {5.92700932387682675474406400544116757727`14.96482668047907, 1}, 
     {5.92527675177494609018547346872315313618`14.96481680124846, 1}, 
     {5.91976186991265588262683847545578201253`14.964785318059786, 1}, 
     {5.91948852112392709651850195498276099463`14.964783756108133, 1}, 
     {5.91799245993719514011153529781202358833`14.9647752049574, 1}, 
     {5.91243271658875589545066054643920877781`14.964743390264308, 1}, 
     {5.91191086069392544252107244848972352234`14.964740401079846, 1}, 
     {5.91098991330685083401113708699534681809`14.964735124666584, 1}, 
     {5.90962643877498018194263208684368259821`14.964727309966484, 1}, 
     {5.90306982219821238006668765909981175398`14.964689682528386, 1}, 
     {5.90295839710091293830060387161959743712`14.96468904238235, 1}, 
     {5.89881116405416411576872307919756001201`14.964665199669898, 1}, 
     {5.89770910645367154483898475897588971687`14.964658858450239, 1}, 
     {5.896288817967957691494496611077002322`14.964650682776425, 1}, 
     {5.89563307491065884100263381996433152938`14.964646906814409, 1}, 
     {5.89333785018380981387672286375440129361`14.964633683874041, 1}, 
     {5.89316424733553130885280192945670259935`14.964632683334026, 1}, 
     {5.89000103074172387560341920291431574358`14.964614442575563, 1}, 
     {5.88524475353559044140289376875113659763`14.964586979935461, 1}, 
     {5.88360295658649619633756755965896142278`14.964577490331049, 1}, 
     {5.88319246650071100602496214154958841246`14.964575116898589, 1}, 
     {5.87854570776632329077935286919556847512`14.96454822737202, 1}, 
     {5.8771229474300866056573122493292634005`14.964539986076332, 1}, 
     {5.87462310989569413827544600957458418164`14.964525496554419, 1}, 
     {5.87353174674703722359210385109633658519`14.96451916709525, 1}, 
     {5.87144802676353394184412153881681197658`14.964507076094373, 1}, 
     {5.86723214567988868565882641918638815541`14.96448258777352, 1}, 
     {5.86614865274628585490667159569805942549`14.964476288746074, 1}, 
     {5.8609657100792032952944035659037151268`14.964446126082986, 1}, 
     {5.85853458708608566763573358762006531207`14.964431960250208, 1}, 
     {5.85831301367867293535362189702892936576`14.964430668609586, 1}, 
     {5.85643364221046795189656635847741347541`14.964419709220781, 1}, 
     {5.85567807917640664624144945017444423932`14.964415301317032, 1}, 
     {5.85107025308433218269421697262687105976`14.964388395899364, 1}, 
     {5.84896318427777697352331834101273191569`14.964376079009154, 1}, 
     {5.84762512096192538115803285746575973236`14.964368252921007, 1}, 
     {5.84157606452207745289096489042398861785`14.964332830117145, 1}, 
     {5.83658474312681261984055058172560317192`14.964303548220164, 1}, 
     {5.83621575738209672768793806883286000199`14.964301381632657, 1}, 
     {5.83428317444300051107836347220106395603`14.964290029712725, 1}, 
     {5.83376901870491181222744018978363067028`14.964287008364463, 1}, 
     {5.83247043119668229681730092996779893666`14.964279375158993, 1}, 
     {5.83169001573472974153278833560659254731`14.964274786241125, 1}, 
     {5.82721438041295819404341951524493729541`14.964248446275873, 1}, 
     {5.82551502909354653916217971355864948858`14.96423843508812, 1}, 
     {5.82393177939928150709469064626842416617`14.964229102826799, 1}, 
     {5.82222858275887575583308145561178364157`14.964219058110926, 1}, 
     {5.820906295674699140568809476945289362`14.96421125594165, 1}, 
     {5.82058913214176959412663818279752771237`14.964209384008525, 1}, 
     {5.81621075841062024512762935921960681175`14.964183522341319, 1}, 
     {5.81609800452570741910550633394849679429`14.964182855845898, 1}, 
     {5.81388103591496884696222679566524409044`14.964169746159477, 1}, 
     {5.81173799575331656123727451566137434298`14.964157064506558, 1}, 
     {5.80669985038010541662272457423619617943`14.96412721537191, 1}, 
     {5.80362724769046746219721758705087160647`14.964108986913812, 1}, 
     {5.80353691955003966373266934671224956631`14.964108450754514, 1}, 
     {5.80328447805519098078488544376989920396`14.964106952256582, 1}, 
     {5.79566915276767868475290894244565102255`14.964061688598575, 1}, 
     {5.79252798112508371315601874175656207077`14.964042984938775, 1}, 
     {5.79096586222811301063372105552226634636`14.964033676269791, 1}, 
     {5.78940199112748539543408619073966894995`14.964024352327577, 1}, 
     {5.78823158660694060368712779723851119815`14.96401737110374, 1}, 
     {5.7843732846001276542059475955544048181`14.963994337909055, 1}, 
     {5.78352322642834034524109870485410884175`14.963989259286171, 1}, 
     {5.78347374093926171343410617661677605489`14.963988963593852, 1}, 
     {5.77955293516495268598356091326960316281`14.96396552001707, 1}, 
     {5.77741772760299395788357220829689948212`14.963952740173765, 1}, 
     {5.77584678631118382009870552455478786974`14.963943331836596, 1}, 
     {5.77249646478866294857746939227809620105`14.963923250401127, 1}, 
     {5.76882950253071788422876229622700461536`14.963901245388389, 1}, 
     {5.76759706541010198650906475563540967428`14.963893843645161, 1}, 
     {5.76725701427228848034131537530240330543`14.963891800839033, 1}, 
     {5.75786677923125609673239752217979173298`14.963835298892487, 1}, 
     {5.75683747678170906761291466608397910891`14.963829094718943, 1}, 
     {5.75613123373817776610011684607140980875`14.963824836570387, 1}, 
     {5.75531996691351922514223850992503962183`14.963819943964173, 1}, 
     {5.75187572722479661809056398050950209903`14.963799157612735, 1}, 
     {5.7508303604710705345407831690554312755`14.963792843985322, 1}, 
     {5.74821132123544082057153900857991919399`14.96377701627957, 1}, 
     {5.74555258201809461405513076567163815639`14.96376093448525, 1}, 
     {5.74302732027754650996552679335105371219`14.963745646814555, 1}, 
     {5.74236817470763919003486044848583789447`14.963741654291914, 1}, 
     {5.73848808957441400166764807386728953707`14.963718134312035, 1}, 
     {5.73432843467612863721770476552359018918`14.963692885725026, 1}, 
     {5.73393860493514887180634276660010085001`14.963690517704924, 1}, 
     {5.73366567779066677383797093896586823302`14.963688859625494, 1}, 
     {5.73124596031748654817610189877126793167`14.963674152795598, 1}, 
     {5.72946813441693033314720831695013796647`14.96366333972756, 1}, 
     {5.72805717103093775503304238003794477012`14.96365475339997, 1}, 
     {5.72508022892256599191216492520119127793`14.963636624081735, 1}, 
     {5.72438661663608427272675583750662775979`14.963632397443579, 1}, 
     {5.72182033350728139801039444565633181984`14.963616750832626, 1}, 
     {5.71993223031971477641276600920319747777`14.963605230475777, 1}, 
     {5.71806388633977534812338113167680957578`14.963593823492815, 1}, 
     {5.71055195089557530063531816154049451264`14.963547887836267, 1}, 
     {5.70993699948607935182046827098399008602`14.963544122257652, 1}, 
     {5.70727085770690954619039989103176972986`14.963527787461826, 1}, 
     {5.70695715000039879502121351902340895988`14.963525864488615, 1}, 
     {5.70578414824281710749405232094572805509`14.963518672395574, 1}, 
     {5.70110512406568884406068450456082744932`14.963489955364945, 1}, 
     {5.70076540174982395466851139592077561085`14.963487868592539, 1}, 
     {5.69640535305541660279696852201965182724`14.963461065428328, 1}, 
     {5.69350853659190752800129881226716632234`14.963443235623709, 1}, 
     {5.68753733711583721132710432905615076942`14.963406428109352, 1}, 
     {5.68604392718804661065724778427028193952`14.96339721087355, 1}, 
     {5.68526841687050438300105370881888143226`14.963392422637764, 1}, 
     {5.68465034607570518283262696940227250339`14.963388605583607, 1}, 
     {5.68443206023773228292293375911810847883`14.963387257313304, 1}, 
     {5.68094443419024137925619013054961403885`14.963365702062209, 1}, 
     {5.67971390303529942775610013828438590938`14.963358090709907, 1}, 
     {5.67719595483219534135133840596749039963`14.963342506274932, 1}, 
     {5.67538040410528037144208924236581568673`14.96333126098322, 1}, 
     {5.67452050936250709718130404461138910077`14.963325932494385, 1}, 
     {5.67215716380999319201193757398522743951`14.963311279623536, 1}, 
     {5.66975700089088364097249753897139303428`14.963296386487071, 1}, 
     {5.66897756279497874847305987159745457741`14.963291547430194, 1}, 
     {5.66853912236112498228976127439891499701`14.963288824859188, 1}, 
     {5.66632612982260089062055760878432357614`14.963275076733288, 1}, 
     {5.66397830054868567509429868469990948656`14.963260479671069, 1}, 
     {5.66244287838558481408717127735745469453`14.963250927273055, 1}, 
     {5.65960871912635168692027153665509971776`14.963233281916843, 1}, 
     {5.65918647368426802553857140089199418431`14.963230651583192, 1}, 
     {5.65785583375975359629046337758946764985`14.963222360037664, 1}, 
     {5.65671056870676741396085671060274443666`14.963215220611946, 1}, 
     {5.65561463616856121241365233619246250468`14.963208386121002, 1}, 
     {5.65312220886202666608148499291405018093`14.96319283329755, 1}, 
     {5.65181084136662923361446809979704356048`14.963184645040323, 1}, 
     {5.64944492215307451337693807962581438364`14.963169862874029, 1}, 
     {5.64558059007772049326111706880753752604`14.963145693124876, 1}, 
     {5.64224706860985181357632316552195161659`14.963124817854144, 1}, 
     {5.64080558659057041408346556200732479957`14.96311578363514, 1}, 
     {5.63590247291256065103666678263759595547`14.963085021103076, 1}, 
     {5.63539942526964727538318385905811786961`14.96308186203705, 1}, 
     {5.63536737194106272996733236580382169067`14.963081660728472, 1}, 
     {5.63490327160218185206523400772949396488`14.963078745734197, 1}, 
     {5.6295772482061058001808041374035737831`14.96304526020706, 1}, 
     {5.62763142921835090416002295624844634284`14.963033011381235, 1}, 
     {5.62261413371782779551506652561501306396`14.963001390259642, 1}, 
     {5.62254469848753647596977335865736016138`14.963000952269663, 1}, 
     {5.62120625829714081474236951320041297689`14.96299250750451, 1}, 
     {5.61797956466419358401497061306108660871`14.962972133110906, 1}, 
     {5.614849446655500894976323421931743563`14.96295234706575, 1}, 
     {5.60904172620467307868927146898054866886`14.962915579303742, 1}, 
     {5.60832963695993914419921995194498351828`14.962911066152763, 1}, 
     {5.60823120854647494803868353960985741137`14.962910442236778, 1}, 
     {5.60334843141011977076040367783573381828`14.962879465003038, 1}, 
     {5.60026782401060378950925643253723358723`14.962859894412809, 1}, 
     {5.60002231852188218944381177007737432344`14.96285833386859, 1}, 
     {5.59659985151277617657877030921918881211`14.962836565442917, 1}, 
     {5.59600915731478681790623476242310561167`14.962832805778925, 1}, 
     {5.59417757962355286680041377182006684153`14.962821143270503, 1}, 
     {5.59014121121971372488446368111192489882`14.962795415961294, 1}, 
     {5.58806384369008985037402459116916213921`14.962782161187961, 1}, 
     {5.5876741673086275978580343480132592247`14.962779673780778, 1}, 
     {5.58239295140604074083615971035034433757`14.962745929547673, 1}, 
     {5.58004428423199666650336545889503743956`14.962730903105633, 1}, 
     {5.57967244301978000831611010635499821925`14.96272852300565, 1}, 
     {5.57861065848263141582925568791366528478`14.962721725006915, 1}, 
     {5.57577237983324828623576787891970532739`14.962703540945462, 1}, 
     {5.57291726379916429450591442610153897446`14.962685231093506, 1}, 
     {5.5717610715789272825358481430072797357`14.962677811317418, 1}, 
     {5.57079323033130485590536082969621378541`14.96267159799882, 1}, 
     {5.56944919594245080715742911880320824995`14.962662966172516, 1}, 
     {5.56858892951813019138827837016128974308`14.962657439164616, 1}, 
     {5.56636068841441278118159966638933219993`14.962643115627747, 1}, 
     {5.56380369542936070118323356747430686133`14.96262666526043, 1}, 
     {5.56241756532405292592966127610186045091`14.962617741556997, 1}, 
     {5.5588648041682700746173796049619833676`14.962594849916147, 1}, 
     {5.55462911895136455903826996106185102058`14.96256752127739, 1}, 
     {5.55339790301017043361357763310214757607`14.962559569975683, 1}, 
     {5.55202558382715567521723165536709300862`14.962550703432454, 1}, 
     {5.54652166924318756554696309318742471813`14.962515100421314, 1}, 
     {5.5459289073779794863146003951675865817`14.962511261999131, 1}, 
     {5.54489005182703254853016294291700256773`14.962504533005138, 1}, 
     {5.54325442778271982562215485830691546672`14.962493933653908, 1}, 
     {5.53576894988382785893268177473104804062`14.962445348820143, 1}, 
     {5.53505744941142039501637658162387746806`14.962440724238437, 1}, 
     {5.53463759480067934863280815441876523912`14.962437994749868, 1}, 
     {5.53399915794219803998547890816673002817`14.96243384349011, 1}, 
     {5.52932650041655428860198992473193589492`14.962403432848642, 1}, 
     {5.52563186756566472066094647182062474644`14.96237935249766, 1}, 
     {5.52167101152943799806506009437064419498`14.962353502689412, 1}, 
     {5.52054792481792152461410878240081853179`14.96234616659812, 1}, 
     {5.51975954359531713455786374843716447383`14.96234101512029, 1}, 
     {5.51807033725056230611728919537918317973`14.962329972678402, 1}, 
     {5.51396547467884143722191323488386239787`14.962303111924049, 1}, 
     {5.51223833087086316996770740359230256671`14.962291798651716, 1}, 
     {5.51156935002901522666718444139906801285`14.9622874148153, 1}, 
     {5.50774978483712251969871812811000437669`14.962262365627186, 1}, 
     {5.50489749166695570713309679678570224141`14.962243638203283, 1}, 
     {5.5`14.962211439110602, 1}, 
     {5.49958910421573493583604155129333607956`14.962208735132586, 1}, 
     {5.49684388541955056349579435745706794732`14.962190659756963, 1}, 
     {5.49675154844058497787826182030866834409`14.962190051480764, 1}, 
     {5.49589320799902330987189467375617742757`14.96218439616678, 1}, 
     {5.49426767407005897941547883279323058293`14.962173681435248, 1}, 
     {5.48874567820091464302481347723121185411`14.962137237696016, 1}, 
     {5.48596765836235190305283827966646918087`14.962118876905961, 1}, 
     {5.48175312233668350587707029081473147632`14.962090987690162, 1}, 
     {5.48138041692805916988783731021846940168`14.962088519376497, 1}, 
     {5.4810754807733903593952851389555184572`14.962086499638584, 1}, 
     {5.48005969959112032291936976470861026907`14.962079770080575, 1}, 
     {5.47707832535770298451203113745592064262`14.962060004642, 1}, 
     {5.47520362160606670358430260557814521155`14.962047565468586, 1}, 
     {5.47169109726104283545320570822507150043`14.962024236920337, 1}, 
     {5.47032504355740274496995601084747309763`14.962015156476397, 1}, 
     {5.4680469722236230908762930658923467335`14.962000003991998, 1}, 
     {5.46716167721109095122020040130288330788`14.96199411222942, 1}, 
     {5.46600043085490542385381295191413027411`14.961986381199608, 1}, 
     {5.46557668671627339624577483746114303415`14.961983559327443, 1}, 
     {5.46153375915586119933715662796806102615`14.961956614851086, 1}, 
     {5.45911365859911374213305499020822944274`14.96194046756613, 1}, 
     {5.45766933583441139790395247787094078903`14.961930824284245, 1}, 
     {5.45540134597050937538866954993568891767`14.96191567176839, 1}, 
     {5.45245291289592818795371814249556309503`14.961895955134468, 1}, 
     {5.44891014879823689670393444760871119721`14.961872237079215, 1}, 
     {5.44809744023281796677161390666140535702`14.961866792000608, 1}, 
     {5.44379836164759956868567009349516545599`14.96183796262876, 1}, 
     {5.44124504699824573355213948881171378302`14.96182081959311, 1}, 
     {5.44093010748693290004833336419662839259`14.961818704011444, 1}, 
     {5.43879749531826382895813221029497634115`14.961804372179705, 1}, 
     {5.43423048510248274524742268225944744322`14.961773644174801, 1}, 
     {5.43295796637963769411891544391524038342`14.961765073530806, 1}, 
     {5.430219578397821495646496587883523576`14.961746616943362, 1}, 
     {5.42360641791992845980788174809009950142`14.961701970988706, 1}, 
     {5.422439453694667016545866135082217519`14.961694081896955, 1}, 
     {5.42031951677476032052400719021303861296`14.96167974204834, 1}, 
     {5.41345814288420012151809412031328414135`14.96163325604288, 1}, 
     {5.41221379477928071613318307399727609709`14.96162481345648, 1}, 
     {5.41102785246161063717436508738209318022`14.961616763677487, 1}, 
     {5.40768643568450408186863397743460263316`14.961594065075571, 1}, 
     {5.40762366761613045778182325515022802374`14.961593638428305, 1}, 
     {5.40502612374039520616773594055325814615`14.961575974074428, 1}, 
     {5.4041428045879122249078410952288885537`14.961569963439965, 1}, 
     {5.40157944736953522557397863567975201346`14.961552510158226, 1}, 
     {5.40120438358915830952965078170866674237`14.961549955108861, 1}, 
     {5.39831441499754199379475623785027165086`14.961530256354845, 1}, 
     {5.39541928709848595584463915508821514235`14.961510502171805, 1}, 
     {5.39374641258025398076648443172012807307`14.961499078472908, 1}, 
     {5.3878916994308907982794053958184896896`14.961459044414637, 1}, 
     {5.38530089420186486343531561931522810266`14.961441302094036, 1}, 
     {5.38446425750463269877904127885672203907`14.961435569156777, 1}, 
     {5.38050200627218216942034198701581056363`14.961408395191834, 1}, 
     {5.37835852291495898265319353056632505256`14.961393678746493, 1}, 
     {5.37706928409846682910002791424513606513`14.961384821850244, 1}, 
     {5.37553606172235959178652513387219675299`14.961374283524833, 1}, 
     {5.37455498260298453604427180858345641225`14.961367537235411, 1}, 
     {5.37338569498095976901954036023118391662`14.96135949366888, 1}, 
     {5.37222288214507503102507775559753135777`14.961351491318034, 1}, 
     {5.35934080469518457022372477859297376519`14.961262615854878, 1}, 
     {5.35840937014983146672081951276942809895`14.961256173883559, 1}, 
     {5.35697120175512112667525926390035627758`14.961246223036454, 1}, 
     {5.35657553704119608093647206102613514786`14.961243484491058, 1}, 
     {5.35160248282344674932578309449863242332`14.961209031043383, 1}, 
     {5.35006754058858940337447029508916277957`14.961198384541182, 1}, 
     {5.34857834944251495519995851778890106574`14.961188049782226, 1}, 
     {5.34598511500961621656776501804855861935`14.961170039976306, 1}, 
     {5.3407512668801206752190842970769001175`14.961133640329061, 1}, 
     {5.33793054607022879940325910206924517252`14.961113994834566, 1}, 
     {5.33753099600298645546097120214585573348`14.961111210478343, 1}, 
     {5.3355657334912072400078936832342192678`14.96109750928608, 1}, 
     {5.33344597010597209033280296501685977833`14.96108272012831, 1}, 
     {5.33325553425541740351670641788185649933`14.961081390945274, 1}, 
     {5.33194714013094807051130216316232619132`14.96107225630401, 1}, 
     {5.33183035658089820244125634122462639279`14.961071440763238, 1}, 
     {5.32890747545979941792164648411019834463`14.961051018108536, 1}, 
     {5.32787437525164427650036759705392026261`14.961043794536385, 1}, 
     {5.32655903676851485252977147950886090774`14.961034593636287, 1}, 
     {5.32275163309454269471133590141278995723`14.961007936004908, 1}, 
     {5.31972980394221564325651062970983134875`14.960986752598895, 1}, 
     {5.31955277640505043555525664640808321226`14.960985510899189, 1}, 
     {5.31681526446848966143735468075194944009`14.960966299475519, 1}, 
     {5.31553907671618050848178759400276924288`14.960957336920801, 1}, 
     {5.31207197598130422088928094136725751159`14.960932966969487, 1}, 
     {5.30817275312254913555697133834082340319`14.96090552327227, 1}, 
     {5.30685936129503736283596597010924436376`14.960896270606058, 1}, 
     {5.30528209841972801157416153977219982124`14.960885153210741, 1}, 
     {5.3043470254216183555219876853066279901`14.960878559327128, 1}, 
     {5.30024927812770879410591357363917243617`14.960849636858333, 1}, 
     {5.29881449276360134833313349017410896637`14.96083949982649, 1}, 
     {5.2967768617616068926270649690217553272`14.960825094544663, 1}, 
     {5.29613736546687799066904479600860574204`14.960820571360584, 1}, 
     {5.29508998010641826237477806911733031031`14.9608131609018, 1}, 
     {5.28960272638223947655485245051236638295`14.960774291605029, 1}, 
     {5.28477928143890787924988849346548774884`14.960740060658521, 1}, 
     {5.28352737898108547855586171714847166269`14.960731166402933, 1}, 
     {5.28033337213507212823070353561316017165`14.960708456009144, 1}, 
     {5.27962022358702895360525130377760062495`14.960703381708315, 1}, 
     {5.27818829762801472681606987008458897931`14.960693189093783, 1}, 
     {5.27102189922727816535674803889924906246`14.960642098234482, 1}, 
     {5.26293510332736482959214642342701640873`14.960584285813809, 1}, 
     {5.26044610736716519678912948383065704609`14.960566457786578, 1}, 
     {5.25880963655149018217667060713811990204`14.960554727377787, 1}, 
     {5.25839583124243367358793568121300924684`14.960551760067977, 1}, 
     {5.25816574665949626267990132480165993046`14.96055010998713, 1}, 
     {5.25462664863578126831511383195240393158`14.96052471148048, 1}, 
     {5.25322423354927493620703454088739778004`14.96051463792547, 1}, 
     {5.24884171962933927382192222189832412552`14.960483125118769, 1}, 
     {5.24867630665631878923664796818606030556`14.96048193471814, 1}, 
     {5.24438096940790576650788490575631890824`14.9604509980152, 1}, 
     {5.24155649077161008442588119711246252085`14.960430628583168, 1}, 
     {5.2405468610647394119305779103371514104`14.960423342291664, 1}, 
     {5.23470926095618665299174513163792555414`14.960381160819406, 1}, 
     {5.23455244579225679327954103318319026613`14.96038002645956, 1}, 
     {5.23448848456355475391549158406146082261`14.96037956376211, 1}, 
     {5.23347380603666087843614987444500564872`14.960372222100311, 1}, 
     {5.22730494747478749387916691427580482357`14.960327528935121, 1}, 
     {5.22564501817233926321339545472043120056`14.96031548557498, 1}, 
     {5.22559011411721296267871948045676797756`14.960315087102096, 1}, 
     {5.22444634266777851841454883414392278529`14.960306784219666, 1}, 
     {5.21966680182732512390791023783123225799`14.96027205085498, 1}, 
     {5.21481625191454936744796314214771854153`14.96023673921423, 1}, 
     {5.21177635466634902053942582973372683233`14.960214576951637, 1}, 
     {5.21031767420149889900439064688012893157`14.960203933713897, 1}, 
     {5.20811733848926982300059777986659142454`14.960187868215584, 1}, 
     {5.20687450536411404992064572389131330859`14.960178788074575, 1}, 
     {5.20461752540841782270138517292211098762`14.96016228797271, 1}, 
     {5.20408556493990588846388238426094196537`14.96015839697684, 1}, 
     {5.20190287973011439059908435720794062003`14.960142423878576, 1}, 
     {5.19595834578747320135973264309654546421`14.960098856155232, 1}, 
     {5.19265899265885673894668215562374685319`14.960074633909972, 1}, 
     {5.1909632808493893289022749079451040416`14.960062173365937, 1}, 
     {5.17726206363409965246872871581480234016`14.959961206924273, 1}, 
     {5.17118529266200897443297247274433179488`14.959916262515653, 1}, 
     {5.17092797827025951934179754730001471327`14.959914357164116, 1}, 
     {5.16960028164521221192349893081672843713`14.95990452300675, 1}, 
     {5.16332250601541212323669887153197161006`14.959857958486877, 1}, 
     {5.15614323650568351048532399833284032677`14.959804574425263, 1}, 
     {5.15263761760889881220571069031538905322`14.959778455460558, 1}, 
     {5.14970171857839001993854361883175091773`14.959756555100148, 1}, 
     {5.14682318469040618055689977411601095396`14.95973505947172, 1}, 
     {5.143385608441871814661984397017654564`14.959709359033365, 1}, 
     {5.13411407323390178982151466151309710799`14.95963987804521, 1}, 
     {5.13154993377066062971227547668100939793`14.95962062000301, 1}, 
     {5.13110154682480081678710664435241263038`14.959617250490735, 1}, 
     {5.12853991376748777000795946938396131774`14.95959798968259, 1}, 
     {5.12475893770903778743387409445632362759`14.959569527066174, 1}, 
     {5.12418429488871494977789698224808050047`14.959565197728304, 1}, 
     {5.12015873009661960444063421612271775264`14.959534843234753, 1}, 
     {5.1167880689915205790619269140527723198`14.95950939189382, 1}, 
     {5.11312648264467502204406201670776414488`14.959481707489712, 1}, 
     {5.10787141260498453723452894930524411558`14.959441908858038, 1}, 
     {5.10745922503606366251617574891947809826`14.959438783896415, 1}, 
     {5.10652537023167136423735764865415553923`14.959431702180286, 1}, 
     {5.10432723709071839981826799410401658062`14.959415023270124, 1}, 
     {5.10211998383686877055043316539789877945`14.959398261343042, 1}, 
     {5.1001762218203005636937924793628037906`14.959383488896322, 1}, 
     {5.09972171341094261923616565583694098672`14.959380033114304, 1}, 
     {5.09764143924483126445435887923471986141`14.95936420856864, 1}, 
     {5.09192712508701691438524401122120996721`14.959320676489801, 1}, 
     {5.09062465382630572320122285161301557427`14.959310741099845, 1}, 
     {5.08515485145331123069774313006668499891`14.959268963782952, 1}, 
     {5.08383598272139741411047404975712054618`14.959258877663784, 1}, 
     {5.0764661067736888522406926847154830557`14.959202424001326, 1}, 
     {5.07482366571872468228654366425343310734`14.959189821470066, 1}, 
     {5.07062176901306533763052952284574252098`14.959157544616081, 1}, 
     {5.06892065014158962272052331143067587542`14.959144462943577, 1}, 
     {5.06871391991133253870223989452618191493`14.959142872608279, 1}, 
     {5.0659631751498773815429566453468383652`14.959121699867147, 1}, 
     {5.0653105949351641460287421327174170391`14.959116673672586, 1}, 
     {5.06413914898445729462538499752308206778`14.959107648053083, 1}, 
     {5.05722850869826470663173415083264422515`14.959054322498556, 1}, 
     {5.0553221104277369005729539254477564684`14.959039587384709, 1}, 
     {5.05124125005382328782551634114235061635`14.959008009509384, 1}, 
     {5.03952352466337809203342376586004916253`14.958917065817516, 1}, 
     {5.0384143453843084075613715617142294542`14.958908436321, 1}, 
     {5.03571668103034041811627088771744453075`14.958887433143822, 1}, 
     {5.03358758424133388676232830883664009159`14.958870841479973, 1}, 
     {5.02787599594536864964702592041784746004`14.958826265841099, 1}, 
     {5.02492511009732080460405320337895587341`14.958803197981174, 1}, 
     {5.02023902439672044422646386524432656974`14.958766512399572, 1}, 
     {5.01416211512533723906805129015905904243`14.95871884110148, 1}, 
     {5.01332360873026001634939268265978053049`14.958712254640359, 1}, 
     {5.0094753068396545178882590036838320513`14.958681999261376, 1}, 
     {5.00784420052814233213640101715946085373`14.958669162096617, 1}, 
     {5.0029704101894024503124861906627515067`14.958630756689402, 1}, 
     {5.00258460171261677794760646531497787313`14.958627713472277, 1}, 
     {4.99865326058964251900333332065413036769`14.95859667789797, 1}, 
     {4.99025569767646690127565767793551308751`14.95853022786163, 1}, 
     {4.98694490721034449651585885840385180439`14.958503970823116, 1}, 
     {4.98324365068739950206994792996644136425`14.958474577676354, 1}, 
     {4.98144392276158906361617910828290885596`14.958460270259609, 1}, 
     {4.98097787367978880914510666328347514596`14.958456563669772, 1}, 
     {4.98089221087097250605999978758067862459`14.958455882302774, 1}, 
     {4.97909911577334299568298342370175290977`14.958441614783355, 1}, 
     {4.97337377488269552838076910430717173104`14.958395992964297, 1}, 
     {4.97136864436768784196954635767641702973`14.958379991567845, 1}, 
     {4.97058671650190784503071579265122849879`14.958373748267148, 1}, 
     {4.96503979762683443566815285600112065326`14.958329405037844, 1}, 
     {4.96431378721355123554471054816965182828`14.958323594160527, 1}, 
     {4.96058622319261281700475013453386111525`14.958293733743886, 1}, 
     {4.95561176450446896424467830477946504715`14.958253818053823, 1}, 
     {4.95316042962226679303773614173992635249`14.958234120093428, 1}, 
     {4.95085045361916712091405959670186779785`14.958215541004577, 1}, 
     {4.94507995403067193631587049909616430858`14.958169056639576, 1}, 
     {4.93751962028073794869236900414889088347`14.958107997362534, 1}, 
     {4.93579525176137977591461307863510303282`14.958094045909142, 1}, 
     {4.93438899857491940460985665013949504008`14.958082661364374, 1}, 
     {4.93262224663551279873969541771925982776`14.958068349567728, 1}, 
     {4.93038014367269227037244994172928339225`14.958050173042377, 1}, 
     {4.92637770972474053736050461661720890814`14.958017686438977, 1}, 
     {4.92558605623449576405789640640897175728`14.958011254849742, 1}, 
     {4.92532200381400548039588019124366399403`14.958009109183788, 1}, 
     {4.9191369609342387837332669225908979479`14.957958787236882, 1}, 
     {4.90794932025940338621986149558482280472`14.957867456499963, 1}, 
     {4.90756505269408401915299926071235323657`14.957864312461908, 1}, 
     {4.90723511646055774680041059860164175832`14.95786161258255, 1}, 
     {4.89890595323557011385710559880961502109`14.957793339864098, 1}, 
     {4.89888757300397501238762410145603693452`14.957793188959668, 1}, 
     {4.89787040872659574563301944968043600195`14.957784836206175, 1}, 
     {4.89188120073570161394040017734848633806`14.957735586830369, 1}, 
     {4.88746714675171572687290746902396329738`14.957699216302476, 1}, 
     {4.88701699988829244503992982439715479264`14.95769550370211, 1}, 
     {4.88546965851268491759876267096752385642`14.957682736980026, 1}, 
     {4.88313484624994724993898407096711031006`14.957663458431133, 1}, 
     {4.88200885427802557885574533700457133444`14.957654154828859, 1}, 
     {4.87834311833694356112843419658360948109`14.957623838013157, 1}, 
     {4.87563788166430913808978323750275125084`14.957601436960164, 1}, 
     {4.87087178871164952580323988773661487131`14.95756191300866, 1}, 
     {4.87081434664153452875454659546239396381`14.957561436206957, 1}, 
     {4.86377432782728235914317637759764417471`14.957502918766766, 1}, 
     {4.86365510401446819453512329162459048937`14.957501926374073, 1}, 
     {4.8608438289574526877592250355619299539`14.957478512491498, 1}, 
     {4.8586690441009081979180564802005160204`14.957460381937377, 1}, 
     {4.85299740777256995723002195846662432538`14.95741302626379, 1}, 
     {4.84824148083203592011501413047288603567`14.957373234946362, 1}, 
     {4.84321243672961585663531558132608738051`14.957331077513786, 1}, 
     {4.84067691579993352970076709404292430439`14.957309791108159, 1}, 
     {4.83384391474852488274694841730746323413`14.957252320189617, 1}, 
     {4.83018194409936180367215035805469429056`14.957221456350258, 1}, 
     {4.82930711558366582419513835834363477456`14.957214076514479, 1}, 
     {4.82878518962597100398908030390010333362`14.95720967246311, 1}, 
     {4.82343931380069223729105516194963806298`14.957164511253144, 1}, 
     {4.81702062613951913494780274314197327591`14.95711016087504, 1}, 
     {4.81325353271410959986001230312056349944`14.95707819860311, 1}, 
     {4.81149353435181677618591667060832428573`14.957063249378796, 1}, 
     {4.80976645084978992801156075288387985926`14.957048569594793, 1}, 
     {4.8042944745359411602845198392199209173`14.957001992735819, 1}, 
     {4.80137245715839864378358263367008628165`14.95697707941446, 1}, 
     {4.79862693838454683132318647753347862946`14.956953644589674, 1}, 
     {4.79830367978042881698813652360600390038`14.95695088368155, 1}, 
     {4.79568476720852330599733060591955485407`14.956928502827726, 1}, 
     {4.79227289068405974025555061095777852348`14.956899310457427, 1}, 
     {4.78973801034309744790695792110673416581`14.956877596102478, 1}, 
     {4.7884537713204972715499762980613410937`14.95686658666293, 1}, 
     {4.7747577994208889552462073022591363469`14.956748823833955, 1}, 
     {4.77395046286914477387913435379010506023`14.95674186197823, 1}, 
     {4.77139002853512522394528834264033898109`14.956719767897024, 1}, 
     {4.76596161527248430815777064556360372356`14.956672851130948, 1}, 
     {4.76539591515454786394142858285692115217`14.956667956032172, 1}, 
     {4.76284525349732115225616458998387520362`14.956645870970153, 1}, 
     {4.76086120822188912103612205828797503113`14.95662867640585, 1}, 
     {4.76061927853431028747807287318629055555`14.95662657880845, 1}, 
     {4.75711790725219564815820947183297262534`14.956596198197538, 1}, 
     {4.74519790860962407750554828652795835684`14.956492450946278, 1}, 
     {4.74491584006565209226678113398901818448`14.956489989913779, 1}, 
     {4.7402248883258012064141512144838992165`14.956449020728668, 1}, 
     {4.73202073823878927605854821348121650258`14.95637718253097, 1}, 
     {4.73171331491587684418312663144935366379`14.956374486021815, 1}, 
     {4.72448983742837240381403120827537004984`14.956311030407301, 1}, 
     {4.72369046880736316146295295333360826467`14.956303996889769, 1}, 
     {4.7110626130298872735203155350270560106`14.956192584905152, 1}, 
     {4.71088916587946248352592901182878512754`14.956191050671375, 1}, 
     {4.7096895427181627418790041554765776933`14.956180436411055, 1}, 
     {4.7083999920929758507994022352505856878`14.95616902073042, 1}, 
     {4.69896357154988544311872779940514047729`14.956085303792275, 1}, 
     {4.68763263015837774902691307947752487206`14.9559843553805, 1}, 
     {4.68759726965210272671498804218595184755`14.955984039623393, 1}, 
     {4.68453053002074535525804358566530985764`14.955956637438439, 1}, 
     {4.6795966057013073132979130295615975836`14.955912479695524, 1}, 
     {4.67915194245335815246697986581039709414`14.955908495685028, 1}, 
     {4.65491494615369714725499428119555350288`14.955690246022666, 1}, 
     {4.6538469982964971652523427511820673169`14.955680579596772, 1}, 
     {4.65239021260938453132933656628302825765`14.9556673868347, 1}, 
     {4.64996458748831652215549595501968239285`14.955645402738629, 1}, 
     {4.63642239782394731254152602273659117057`14.955522264085529, 1}, 
     {4.63212186035091451637829456633762789645`14.955483016158755, 1}, 
     {4.63197432945617758636158954024863671782`14.955481668519928, 1}, 
     {4.6313619503077081112946587289840241984`14.955476073795316, 1}, 
     {4.63091666986321431515075192077804033954`14.955472004808454, 1}, 
     {4.62701733110369265597596394686151584836`14.955436340700764, 1}, 
     {4.6207403605285155274559799521268225679`14.955378810049409, 1}, 
     {4.6163842125124827906372313379738009973`14.955338796946252, 1}, 
     {4.61297382733590760581991695281744693819`14.955307420921516, 1}, 
     {4.61058078678621094272487338425037090622`14.955285378254187, 1}, 
     {4.61036108718351562214713686157216546954`14.95528335347636, 1}, 
     {4.60791282674379880501669449381582530489`14.955260777590501, 1}, 
     {4.6014124853492921996799721735741138318`14.955200725820559, 1}, 
     {4.5857525636186396672127993646574248054`14.955055390833948, 1}, 
     {4.58536655314624917391575039545556272201`14.95505179646776, 1}, 
     {4.58345259160586794181827596128792216356`14.955033965964503, 1}, 
     {4.57847374909861511242909861530335414759`14.954987516578958, 1}, 
     {4.57385798944663318254811767121166189576`14.954944368641582, 1}, 
     {4.56858876207262376148379450643683176556`14.95489501079532, 1}, 
     {4.56744843167040890351330350793917892696`14.954884314855228, 1}, 
     {4.56579715633053936094911841714411226333`14.954868817409967, 1}, 
     {4.55930603287541381862727532045989568346`14.954807793907214, 1}, 
     {4.55408259051394219872797662269512456817`14.95475856789485, 1}, 
     {4.55169779815047024316645474221993067131`14.954736057771331, 1}, 
     {4.53476634754313419745783803988224067328`14.954575594377992, 1}, 
     {4.53306168663754979075297718736370695316`14.954559375781917, 1}, 
     {4.52818457438533198652972709028901406209`14.954512909549583, 1}, 
     {4.52778813976039677547536231643520715632`14.954509128375303, 1}, 
     {4.5270997972199794110130159374005738695`14.954502561502485, 1}, 
     {4.52708070831127486349654773779701197623`14.954502379364898, 1}, 
     {4.51970896233396124403301714022418643168`14.954431932264033, 1}, 
     {4.51674267442942713613640741626085714926`14.954403523684082, 1}, 
     {4.51630584073585829559752967325442996432`14.954399337067573, 1}, 
     {4.51515526041997046062088661030373033595`14.954388306215922, 1}, 
     {4.50727128770533689355167298136878109377`14.95431257699623, 1}, 
     {4.49651493463140528690121454849590903537`14.954208850349353, 1}, 
     {4.49581257852815181336689466140459630102`14.954202060925946, 1}, 
     {4.49403370188505689135365568801892557533`14.954184856147515, 1}, 
     {4.48627138495913024699813879734434421367`14.95410962961188, 1}, 
     {4.48564299420033548162089288885282761913`14.954103528901095, 1}, 
     {4.48487489482799255160043330590264306743`14.954096069628365, 1}, 
     {4.48175942436154172578193722034595357218`14.954065789339742, 1}, 
     {4.47365608790447097936881461195547817437`14.953986842751274, 1}, 
     {4.46746502560860933787220069623807182755`14.953926343175915, 1}, 
     {4.44910447189222018071595602253773364097`14.953745982238155, 1}, 
     {4.44562755063802586065856743119092920826`14.953711668161542, 1}, 
     {4.44555413565583430912546360761152050327`14.953710943072506, 1}, 
     {4.44124862523917202531132070998741968875`14.953668379543206, 1}, 
     {4.43202103389480040202409391294733867652`14.953576892749977, 1}, 
     {4.43082149129246580206578801045496806925`14.953564973337226, 1}, 
     {4.4261008123806487901020039268338081622`14.953518006132699, 1}, 
     {4.42567743611844937115734227507045871547`14.953513789209813, 1}, 
     {4.411778212904411124331078157490535548`14.953374923259501, 1}, 
     {4.4107075966774013749545188220724590173`14.95336419236919, 1}, 
     {4.39726661052735194211989621967750714002`14.95322905016346, 1}, 
     {4.39682672844022145416284453511827099263`14.953224614125284, 1}, 
     {4.38989531996407834628388837391009037308`14.953154602219286, 1}, 
     {4.38929530757875899704877359900863520958`14.953148531821755, 1}, 
     {4.38069242540554294851581598137864879604`14.953061321948768, 1}, 
     {4.36670346418771575608514600442121652053`14.952918815871259, 1}, 
     {4.36331560655941181616527181667586677664`14.952884173258981, 1}, 
     {4.35888794733747139319369073968002270949`14.95283882113116, 1}, 
     {4.34894476903711712340875001274235428581`14.952736654827104, 1}, 
     {4.34328536372980791108585188107763533152`14.952678306240976, 1}, 
     {4.34209509986307844277560648752429395736`14.95266601623678, 1}, 
     {4.32986593380000437951400933002777404289`14.952539373563054, 1}, 
     {4.3166122685580738409913409965534745567`14.952401353194082, 1}, 
     {4.31660423282674451285124729224796766172`14.952401269268227, 1}, 
     {4.31564832526269005379986521033490662894`14.95239128357522, 1}, 
     {4.30902331727651905895989853678925174396`14.952321961356851, 1}, 
     {4.30888371482554628043528853333211516343`14.95232049842205, 1}, 
     {4.26611808761122026444913620750104496909`14.951868074269315, 1}, 
     {4.26527222666657320938092892479206507537`14.951859039080814, 1}, 
     {4.26149138396345665719359569530698754808`14.951818611907067, 1}, 
     {4.25851306907970517643655576292030796834`14.95178671798026, 1}, 
     {4.25444456392971220820146306927759355103`14.951743081146457, 1}, 
     {4.25004176099702903846887313726126141412`14.95169576962425, 1}, 
     {4.23824263764694518954714883959021788685`14.9515685198014, 1}, 
     {4.23793297775099079706537681736209649639`14.951565171178641, 1}, 
     {4.21588195711440543719565350363962636806`14.951325516548923, 1}, 
     {4.21416080954249021036247133406154219603`14.951306710871101, 1}, 
     {4.21163950770451242792462737278235372998`14.951279136235334, 1}, 
     {4.21154033420418145982049655772590774618`14.951278050968837, 1}, 
     {4.20964725579805989024196124279976836666`14.951257325520448, 1}, 
     {4.2019963774060071560459025476885408834`14.951173383467024, 1}, 
     {4.20114693307147773652178153961860137514`14.951164045885438, 1}, 
     {4.19829073221491558132185134401059058137`14.951132622641733, 1}, 
     {4.19753766327301465010667958635585076528`14.951124330811203, 1}, 
     {4.19686726274820005790355194638047975319`14.951116946849003, 1}, 
     {4.17528141270471797923747528185244040027`14.95087799524448, 1}, 
     {4.16445626302449760086282124634435876207`14.950757280087197, 1}, 
     {4.15804049706875015657686569368260275072`14.950685454832417, 1}, 
     {4.13924357975796624557042720137604800206`14.950473808437527, 1}, 
     {4.13637220529348264419968259044538908929`14.95044131758422, 1}, 
     {4.11937343555313923341088804703427431`14.950248091509067, 1}, 
     {4.11905391274514859313014487190314404801`14.950244445029307, 1}, 
     {4.11531435682671972730166079162111649372`14.95020172840331, 1}, 
     {4.11422235918163441293124887356109150881`14.95018924075306, 1}, 
     {4.11235413912195416968263140104904329272`14.950167861987218, 1}, 
     {4.10945479904671804069093044091556915875`14.95013464731174, 1}, 
     {4.09800568815414537851138076787381156066`14.950003052683648, 1}, 
     {4.09135855860657570983910409958958522338`14.949926331896231, 1}, 
     {4.09095685382835956890367543359744768901`14.949921687889056, 1}, 
     {4.07142600783368852308556569580765335611`14.949694851779377, 1}, 
     {4.06394583260430498577144338876950159871`14.949607429370324, 1}, 
     {4.06196170796894318376700444261224969997`14.949584189412331, 1}, 
     {4.04182860627714985697349386680397837045`14.949347151971436, 1}, 
     {4.03333748571583151794928901563450201973`14.949246511260146, 1}, 
     {4.03262558855925077928126374710202520328`14.949238055329877, 1}, 
     {4.00798059557129579209088925378246921347`14.948943572275994, 1}, 
     {4.00392470610787243813021617688689581307`14.948894780335579, 1}, 
     {3.99512743776649549792375442787211860705`14.948788628546222, 1}, 
     {3.99077261810843295255142818353919623285`14.948735917802686, 1}, 
     {3.98786179370964461413071140543968937291`14.948700624564198, 1}, 
     {3.98781534212834505713211502990991724241`14.948700060952467, 1}, 
     {3.96896106178802518546240635055516131864`14.948470267549288, 1}, 
     {3.96879272771031935649692718983832398894`14.948468206633052, 1}, 
     {3.95523404922901675936339015711959937803`14.948301663778382, 1}, 
     {3.95329136106560044024343629812968328194`14.948277713195512, 1}, 
     {3.95153641217686464682753055068081056034`14.948256058062169, 1}, 
     {3.95147439868210249476656026573022101038`14.948255292516622, 1}, 
     {3.93396345787708899574806094775783537749`14.948038211898654, 1}, 
     {3.9327262110789684850432064359129052449`14.948022804932505, 1}, 
     {3.90739347974173223110060115993855033094`14.947705322625932, 1}, 
     {3.87344185111347916042533017788816177404`14.947273684076045, 1}, 
     {3.86480773488334293442791569331734435054`14.947162775405205, 1}, 
     {3.8309392823211122847727338669170112869`14.946723173603715, 1}, 
     {3.82012604380209731287367234138784308688`14.946581274595745, 1}, 
     {3.82012567309611934288311249270798435239`14.946581269718106, 1}, 
     {3.80041848351767006731050208287938075065`14.94632070181547, 1}, 
     {3.80031393603843295381130077885483034225`14.946319312704333, 1}, 
     {3.78668446182551008817362344656488373519`14.946137600841885, 1}, 
     {3.78653234138717098221142293049187199552`14.946135565779727, 1}, 
     {3.76545478601672291843776896117947179431`14.945852094366305, 1}, 
     {3.7612551666628121000325812731057002636`14.945795256510644, 1}, 
     {3.75939502671643164473751841145463214662`14.94577004308678, 1}, 
     {3.75637984344249191226778343028703565304`14.94572912360264, 1}, 
     {3.74791829015275988323645329084463957638`14.945613959710428, 1}, 
     {3.74791803298758944795927614733879408166`14.94561395620291, 1}, 
     {3.6919524267368934479856457526294372919`14.944839750896213, 1}, 
     {3.63260198180697105693387360376407972357`14.94399423591358, 1}, 
     {3.62996830115567015725645619188604424962`14.943956114240239, 1}, 
     {3.62124677667809866655432999872187910191`14.94382950116082, 1}, 
     {3.61465142682891162989664678029244986608`14.943733373351588, 1}, 
     {3.60937378734094660097594291708028072938`14.94365621364883, 1}, 
     {3.57615464925903299401710803021192211155`14.943165638632301, 1}, 
     {3.57567252102348663215355743220351602495`14.943158455648273, 1}, 
     {3.57414648849069583271053006359744640531`14.943135708073337, 1}, 
     {3.54244616189878551006200272515192203641`14.942659013964821, 1}, 
     {3.54243056571952733302221793685660353642`14.942658777467177, 1}, 
     {3.54115963849924334654899229211085307453`14.942639498787692, 1}, 
     {3.53859946991177408714806202861315407449`14.942600624179235, 1}, 
     {3.5252265576762958918661681534192940924`14.942396703847631, 1}, 
     {3.46037496790005200208925164303139412186`14.94138685487249, 1}, 
     {3.46019927704298740942693313497090607302`14.941384070901748, 1}, 
     {3.3928127864027441079989196828852504133`14.940296378088192, 1}, 
     {3.39269341111959264634798250484643567698`14.940294415362464, 1}, 
     {3.34281056933487022108890731486191608327`14.939462790131758, 1}, 
     {3.3202889079149345005870781957465498653`14.939079667052892, 1}, 
     {3.3201959370537699262651806565817102973`14.939078075428995, 1}, 
     {3.27593803721716718554345323867755822363`14.938310819742584, 1}, 
     {3.25660843824631454349483708309948572591`14.937969614148582, 1}, 
     {3.15944885889793630269163683171432925287`14.936195647720254, 1}, 
     {3.14757755470411100852495827301788552575`14.935971905083832, 1}, 
     {3.13933517798247050772486566738731464259`14.935815631196498, 1}, 
     {3.1015253330345567633109978422761375386`14.935088858861958, 1}, 
     {3.10049989632015718944029484009374397325`14.93506891840929, 1}, 
     {3.03910716609030492102481471287961344086`14.933852301088429, 1}, 
     {2.99457759583545272513380651246403471581`14.932940882784786, 1}, 
     {2.99454971018245850465853812840389667404`14.932940304144548, 1}, 
     {2.97348118402850960745583270739075131904`14.932500244032227, 1}, 
     {2.97347347918087294472857189945724563176`14.932500082041827, 1}, 
     {2.95351594984663247557654451183499359679`14.932077854408268, 1}, 
     {2.95240575054268530814761923516012538654`14.932054211225683, 1}, 
     {2.94970558349982937331139049961074289319`14.931996638649968, 1}, 
     {2.85164502804627538812642881782833308136`14.929837447326832, 1}, 
     {2.85163393090837953260723303630896803431`14.929837195203302, 1}, 
     {2.81380437522296439221087616776299326105`14.928967033584195, 1}, 
     {2.81086518687468767680756648724946848083`14.928898519384106, 1}, 
     {2.7607023502162290377994188602604449118`14.927708428470288, 1}, 
     {2.75313588680495248890694662249152195414`14.927525442854442, 1}, 
     {2.55421872264694318535086970583111180322`14.922357948898862, 1}, 
     {2.55421581402733725369345653660656062244`14.922357867936446, 1}, 
     {2.49869733781330415654125343072396570856`14.920781019995701, 1}, 
     {2.49708333950634000554224499810625400634`14.920734217574807, 1}, 
     {2.42824086508231500855406287935380927461`14.918684966478995, 1}, 
     {2.42824053856310957521698076713880197704`14.918684956507404, 1}}
 
E0CHIRALkk0 = {{4.14241889055819580592405822689633815725`14.950509688840109, 
      1}, {4.07003302309899751176239329310182928348`14.94967859468539, 1}, 
     {3.95669938137652293181585794754473521189`14.948319714552824, 1}, 
     {3.7610287709710215264586388674355258361`14.945792189065932, 1}, 
     {3.71324625296393901708035568880121063517`14.94513690825847, 1}, 
     {3.6483946955928180983959831489416558185`14.944221745360563, 1}, 
     {3.06051368061952675598347511945166257449`14.934281666347623, 1}, 
     {3.05547736676517478020647280202891273866`14.934181152681257, 1}, 
     {3.00107999737620922053904740494125395912`14.933075537996126, 1}, 
     {1.93112523308184806205227852229952087197`14.900003107633996, 1}, 
     {1.53288526506699147214447878125289393781`14.877396781575518, 1}, 
     {1.52514195341967212788086349816477005115`14.876854797035923, 1}, 
     {1.52394132712450983390560343021113440635`14.876770328257432, 1}, 
     {1.37405658868335726101901503092959041485`14.865221918299786, 1}}
 
E0CHIRALkk1 = {{5.53860165505090853294707642090290388331`14.962463749427277, 
      1}, {5.53680433083837307403668708907110016847`14.962452076511648, 1}, 
     {5.24968504990186271497136348195100764672`14.960489193061022, 1}, 
     {5.2202820193414989310583496724511037035`14.960276525108084, 1}, 
     {5.11837332755866603488698811349348297901`14.959521365925816, 1}, 
     {5.10323485486512194742699097806225721118`14.959406729428222, 1}, 
     {5.06297614568738521129077547119354619762`14.959098683535657, 1}, 
     {5.06154496641676589409837300936766645258`14.95908764649767, 1}, 
     {5.00909201986377480933723602865214577831`14.958678983426086, 1}, 
     {4.99983602004973435044727115882756177317`14.958606019972374, 1}, 
     {4.92764180883738041964930303761306373026`14.958027952206464, 1}, 
     {4.87450933324999216818571416374275827444`14.957592084864887, 1}, 
     {4.81684253448862284794489830575273502091`14.95710865091197, 1}, 
     {4.81198185553296280973381897008863783639`14.957067398167473, 1}, 
     {4.79975160827664506360161691904267871922`14.95696324748246, 1}, 
     {4.79849603061646468461956039972886540734`14.956952526566791, 1}, 
     {4.79157632292498436736230593539978615277`14.95689334568248, 1}, 
     {4.73245643336369100947914092853481181764`14.95638100358207, 1}, 
     {4.70333304745877505922417442171720399114`14.956124108155382, 1}, 
     {4.69012062054206422207180017903325166796`14.956006560897569, 1}, 
     {4.68383780018288709739265861598406668813`14.955950442973068, 1}, 
     {4.65766022220117131549379999993321084264`14.955715075263655, 1}, 
     {4.63388255433521006540578978313787745545`14.955499093130632, 1}, 
     {4.61265571820327371444229632214903590984`14.955304492022634, 1}, 
     {4.60238297883236534924026841897725713105`14.955209701725225, 1}, 
     {4.59333448764810637988183592253619833192`14.955125874045855, 1}, 
     {4.50744097391265268987265322916123421209`14.954314209561316, 1}, 
     {4.49526148892510510967645654065957760242`14.954196732330214, 1}, 
     {4.44574664257144337981136604296534173965`14.953712844334348, 1}, 
     {4.44060938124984808510136120901271812703`14.953662053407164, 1}, 
     {4.43021446552228560582983971428771377135`14.953558939210929, 1}, 
     {4.43017693715642037261028965558128678557`14.95355856610951, 1}, 
     {4.41870891732280052883321952784094161489`14.953444270985528, 1}, 
     {4.3974574552185229928114310641262267777`14.953230974495304, 1}, 
     {4.38733296442700976720660677556905319091`14.953128667557987, 1}, 
     {4.36236441664759648732884393678278260314`14.952874437668733, 1}, 
     {4.3228819260187002267354908019897997607`14.95246674386052, 1}, 
     {4.30717609646348978973918442146655450469`14.952302596515842, 1}, 
     {4.30116100281973944372620609695237074686`14.952239429640597, 1}, 
     {4.29026720704445931254015494067404698659`14.952124602244051, 1}, 
     {4.24986360121112148784626101688915160452`14.951693853204576, 1}, 
     {4.24112774358883327599914053896340463137`14.951599696707788, 1}, 
     {4.22156722706323775628688848662152207471`14.95138753198163, 1}, 
     {4.21366650057267542831951608867859772181`14.951301307241744, 1}, 
     {4.16050550558754807884252308877477317291`14.950713075691963, 1}, 
     {4.15460262273361052652492159200201486479`14.950646881045639, 1}, 
     {4.07979459376093145188524043953146756739`14.949792298027981, 1}, 
     {4.04193392513185425897667688091935483697`14.949348397750745, 1}, 
     {3.98553513751371639232401038715973606388`14.948672379257818, 1}, 
     {3.97294404396832884159252356803810636812`14.948518983144991, 1}, 
     {3.95892625666648821343406025132563347252`14.94834712228886, 1}, 
     {3.95774893445476646432608383598984536086`14.948332635775232, 1}, 
     {3.93123736042933073433038441500952493641`14.948004252707621, 1}, 
     {3.90798021472250292602133650734721750899`14.947712719799593, 1}, 
     {3.90038110597303443841516860738056099102`14.947616752713031, 1}, 
     {3.83717887166690527469667532626388338565`14.94680471102117, 1}, 
     {3.83693598435555118750203471488233354559`14.946801541704238, 1}, 
     {3.83602851678737341556564885467803779094`14.946789697260552, 1}, 
     {3.83123824515068709584799262079572804284`14.946727086084453, 1}, 
     {3.75920706084878695951914135184561044376`14.945767493980943, 1}, 
     {3.70971452258227728239625823305038032262`14.945087844592887, 1}, 
     {3.70833208665450302766327909126960571561`14.945068615515439, 1}, 
     {3.70650978686247567752135838060362505534`14.94504324751114, 1}, 
     {3.61668014492612050397998978470093555065`14.943762977165733, 1}, 
     {3.57306287320969133785168911591931899491`14.943119544251461, 1}, 
     {3.53787465241672684442365746422225088579`14.942589608678352, 1}, 
     {3.53495354455011128911735469218188816397`14.94254517184042, 1}, 
     {3.50646325904761963814124454072735127434`14.94210812826019, 1}, 
     {3.50634659038690738961910694868638783571`14.94210632486204, 1}, 
     {3.37986538346720325863541182989368128803`14.940082745630043, 1}, 
     {3.35074881830294087921390610728487705759`14.939596682285023, 1}, 
     {3.29950372815529903005811158494048076097`14.93872174842823, 1}, 
     {3.29485416262082271518599761856381688084`14.938641106055835, 1}, 
     {3.25879366516317632348137205337302546007`14.938008377154299, 1}, 
     {3.25186375582658920088459596658277657431`14.937885282415298, 1}, 
     {3.23686021907061319428445309124389860004`14.937617092245107, 1}, 
     {3.20094674040746073012075201653862094642`14.93696561281456, 1}, 
     {3.18861943760335406794764255620384264126`14.936738838708756, 1}, 
     {3.11009257882236387309783429805250192944`14.935254977670734, 1}, 
     {3.06590135361937464146302550524053202516`14.934388852405924, 1}, 
     {3.05974233247708541000060631921611503724`14.934266291898899, 1}, 
     {2.85679017031767375522855376033942808647`14.929954148089347, 1}, 
     {2.7871586946305304786152028043022660844`14.928341026096705, 1}, 
     {2.74751217601457193728264729111472323898`14.927388837677197, 1}, 
     {2.74452558911651599969593875708003337793`14.927316080637615, 1}, 
     {2.42849303606082739134261518011820495719`14.918692666813829, 1}, 
     {2.34350759931222476206611368990759092632`14.916011972901387, 1}, 
     {2.34349254344493505444943898062993845722`14.9160114822852, 1}, 
     {2.34299305599301355628488318416204483627`14.915995202537763, 1}, 
     {2.05644253173864287567680421847076639373`14.905480543120994, 1}, 
     {2.05234973323195414505133989912120991446`14.905311186338082, 1}, 
     {1.79874602175644312631184781528498410287`14.893478855776616, 1}, 
     {1.41804624425405399144719304017849246077`14.868831320125052, 1}, 
     {1.41382344749505227117662192602760224281`14.868493308820788, 1}, 
     {1.23722923143729816360931554101574848602`14.852593043930094, 1}, 
     {1.22376005181335839908647787672785390999`14.851219460361236, 1}, 
     {1.22220523256086503674006183431969227573`14.851059234299042, 1}, 
     {1.22219654914678335836940535766703565634`14.851058338483853, 1}}
 
E0CHIRALkk2 = {{7.02129446994172492364390155809581379634`14.970124595242398, 
      1}, {7.02117145460166735505875198060712197561`14.970124089404736, 1}, 
     {6.64023012319003826494275162359931643665`14.968470921575523, 1}, 
     {6.63972941759764625531621837848419662634`14.968468628211365, 1}, 
     {6.49886784950220396579100626587374708757`14.967809912570251, 1}, 
     {6.49536692120582145815666747782007783278`14.96779319020567, 1}, 
     {6.47456166570285583220267169022711901218`14.967693453130291, 1}, 
     {6.47080938243198142307909373632041280648`14.967675399465232, 1}, 
     {6.45836381029441493204165563155483094371`14.967615374287295, 1}, 
     {6.44348974586822717727284465771041256805`14.967543343247408, 1}, 
     {6.33870077821286474513899311399181779846`14.967026649203607, 1}, 
     {6.32795847158229076103741610202793144596`14.966972749337303, 1}, 
     {6.26356095288180283674531330459515185916`14.966645899829393, 1}, 
     {6.25283333778776732356019491066170290559`14.96659082188825, 1}, 
     {6.22404866274178656409055378987458500138`14.966442131707776, 1}, 
     {6.22249124445181645183953560023441924255`14.966434048934389, 1}, 
     {6.22021711042119226754812295000404121068`14.966422239511376, 1}, 
     {6.16681261074466565137452559840752637311`14.966142503592243, 1}, 
     {6.15805036368476009717078329719393227511`14.96609616048455, 1}, 
     {6.15697872460069158985246591236317186005`14.96609048392376, 1}, 
     {6.15561543412494199131302140842789986624`14.966083259712203, 1}, 
     {6.1407242955943723526502897522751459001`14.966004149081963, 1}, 
     {6.09930983344470889277387254946680171302`14.96578217656579, 1}, 
     {6.08175518487831498281736696416925981784`14.965687209828342, 1}, 
     {6.0659778723574333942344160627850376221`14.965601406942332, 1}, 
     {6.0609394002754996796972391583075754304`14.965573915338958, 1}, 
     {6.0456947429873617216326350181547411237`14.965490466938848, 1}, 
     {6.02770977808692006447085735879062813161`14.965391496307207, 1}, 
     {5.99117289961961950868995240218691992184`14.965188675899432, 1}, 
     {5.98817913719861392196988172030195028381`14.965171951700487, 1}, 
     {5.97744039888648531803973097880970443057`14.965111828868844, 1}, 
     {5.9750059630699112278246276448750219382`14.965098170336148, 1}, 
     {5.95897165395736012227809952305951932322`14.965007940958952, 1}, 
     {5.95148034325992115681923070506375837002`14.964965625156115, 1}, 
     {5.94478854261697857273870909342499808308`14.964927738822691, 1}, 
     {5.9365263748723353827228092966384148824`14.964880848437085, 1}, 
     {5.91863926359918050159753711088850080985`14.964778902452107, 1}, 
     {5.90149551770278067114381726949333990918`14.964680635869632, 1}, 
     {5.89415132934629451438130261811717810884`14.964638371513004, 1}, 
     {5.89363447499549412685700414898251499096`14.964635393305898, 1}, 
     {5.87429971036626955686520661171901846439`14.964523621205217, 1}, 
     {5.86013391277724986254812789873683188982`14.964441280580669, 1}, 
     {5.85915970557819049190367228815857190274`14.964435603811756, 1}, 
     {5.85127513687086563232834734767547589544`14.96438959309485, 1}, 
     {5.84600461235272044471265923380142568876`14.964358770254156, 1}, 
     {5.83723983982233357330977124912450288668`14.964307394127907, 1}, 
     {5.82171158051362580716773367823180309359`14.964216007938852, 1}, 
     {5.80623385163916629721718543109469126018`14.96412445198948, 1}, 
     {5.78985215751640257338608981035018079776`14.964027036756413, 1}, 
     {5.7787667780413875878070997090590129992`14.963960815690912, 1}, 
     {5.76604950212853616427629091711335775048`14.963884545021989, 1}, 
     {5.76319096091487317801711338223577047169`14.963867356705254, 1}, 
     {5.76265105383330463116047362497640179421`14.963864108423145, 1}, 
     {5.75716628772517719752884838585000925868`14.963831076875355, 1}, 
     {5.75118978639992246848283336787187861886`14.96379501503316, 1}, 
     {5.73577755151990658985527968306397513264`14.963701685673762, 1}, 
     {5.72610387962469501823602808220312934835`14.963642860066516, 1}, 
     {5.72252961742163907954816111376617637967`14.963621076678821, 1}, 
     {5.71625116990230214961585956359522484353`14.963582749297768, 1}, 
     {5.70699438935560562093464724763348370931`14.963526092769946, 1}, 
     {5.70415824721789948527520056574442577089`14.963508698720803, 1}, 
     {5.69600176321470234015521700258419138616`14.963458582390338, 1}, 
     {5.67060184097685563331957390174056707719`14.963301630143585, 1}, 
     {5.65174999609808347465016757261232902072`14.963184265030327, 1}, 
     {5.6506237605092596976326399885158071286`14.963177229692183, 1}, 
     {5.64464789239237798238533158153254042202`14.963139854742687, 1}, 
     {5.63659095119470401948835305829127846689`14.96308934376982, 1}, 
     {5.63109622349639815382496221184553575303`14.963054816431285, 1}, 
     {5.6294325735684262386747119295010076045`14.9630443497675, 1}, 
     {5.61735116361711187835330824359225424798`14.962968162570371, 1}, 
     {5.60697418309717820613010650304616488049`14.962902472382568, 1}, 
     {5.60583869604140244523482330815191667934`14.96289527016526, 1}, 
     {5.60116534198656267603266988320560601756`14.962865598327586, 1}, 
     {5.59158681309830022650681480563058318551`14.962804634141504, 1}, 
     {5.58376424969445284187708624326675952046`14.962754697316395, 1}, 
     {5.57146896500079621859158306860753917953`14.96267593627833, 1}, 
     {5.57094836192367153265116163916075085963`14.96267259404733, 1}, 
     {5.56348155842315843228075937646706301874`14.96262459176964, 1}, 
     {5.56013659155643375433121666273164534195`14.962603047695143, 1}, 
     {5.54882707339968290988184042171946555661`14.962530021562648, 1}, 
     {5.545522815648728212930455527928672982`14.96250863190306, 1}, 
     {5.54163707108620824624187224904294806251`14.962483446782942, 1}, 
     {5.53246993305488929563043952575634514128`14.962423896392224, 1}, 
     {5.52548102933428735854225580826800126939`14.962378368729937, 1}, 
     {5.50813067389947894627973721663233996894`14.962264865040021, 1}, 
     {5.50222597539683680638621441663766281481`14.96222608083821, 1}, 
     {5.49665648110449748169343606756717606062`14.962189425197693, 1}, 
     {5.48642605893576591420720859347024985439`14.962121907844201, 1}, 
     {5.48635610178522284803462177840698180472`14.962121445319877, 1}, 
     {5.48404053776458504021385981109999710638`14.96210612950012, 1}, 
     {5.4818828480026197209188986101461604664`14.96209184674803, 1}, 
     {5.4754365090859383377698554266956106073`14.962049111184838, 1}, 
     {5.47312926754097389498543956176539995083`14.962033792045109, 1}, 
     {5.46771427334860198015599119485594292096`14.961997790048681, 1}, 
     {5.46492953813582062471231533746025979174`14.961979248911668, 1}, 
     {5.42753233115594135484603383599973687717`14.961728487699812, 1}, 
     {5.42539245560129828965642972703964697369`14.961714038941784, 1}, 
     {5.4242200416235146772592996743811188616`14.961706117998137, 1}, 
     {5.42070665475214274869410237166042387082`14.961682361560085, 1}, 
     {5.40895557924394056517458132849655555295`14.961602689666934, 1}, 
     {5.4081239968767051282373279092960705717`14.961597039004069, 1}, 
     {5.39239094241671655090361690918612814706`14.961489817282118, 1}, 
     {5.39049837930488432723808568859025370887`14.961476878966403, 1}, 
     {5.38894342676342710084807378003751353919`14.961466242179213, 1}, 
     {5.3781393658181665801073941637868869074`14.961392173453712, 1}, 
     {5.37600687552530530338113422417293727491`14.961377520190258, 1}, 
     {5.36491115477547710599070983902849730941`14.961301096713388, 1}, 
     {5.36429006572992064073658910787049005868`14.961296809921995, 1}, 
     {5.36156242284054977837415360653985989457`14.961277972320854, 1}, 
     {5.35628097453329221412127081112250483859`14.961241445460825, 1}, 
     {5.3507127912512695383755929311125160779`14.961202860772204, 1}, 
     {5.34755698161319842348305775942964451794`14.961180958460146, 1}, 
     {5.33269616035086946752242556834261877675`14.961077486163896, 1}, 
     {5.31894354996234676298366575326638146595`14.960981237082095, 1}, 
     {5.31679385754450161675541487487509086642`14.960966149170526, 1}, 
     {5.31469479791583731158121409646322240786`14.96095140536082, 1}, 
     {5.31333355253407432090911582256711739357`14.960941838004551, 1}, 
     {5.30873987824297414820530783854847237202`14.960909517237004, 1}, 
     {5.30383887577484947348597429769592700744`14.960874975059253, 1}, 
     {5.30267498577130476180577972572371920421`14.960866763005347, 1}, 
     {5.29530934762443837924511671884561992814`14.96081471320265, 1}, 
     {5.29448402811184300795652921460874722663`14.960808872390446, 1}, 
     {5.29380404082851298436930437195342920768`14.96080405878967, 1}, 
     {5.28775621978363907542199639781420269295`14.960761194405553, 1}, 
     {5.28038615151204730377558805504244377654`14.960708831500716, 1}, 
     {5.27797390785043360468152416853227283688`14.960691662587147, 1}, 
     {5.26754908901968491304283585243023767989`14.960617291954112, 1}, 
     {5.23799411123123243955904113488125498674`14.960404907633773, 1}, 
     {5.23529640185682123508411424559356633944`14.960385407465742, 1}, 
     {5.22359408665806452652557706155678560214`14.960300595249588, 1}, 
     {5.22118306452118879899513470137477831471`14.960283076261913, 1}, 
     {5.21466745943100024345879887660741861379`14.960235655023036, 1}, 
     {5.20375487211039964153503018343586176301`14.960155977758747, 1}, 
     {5.2034727099192663001951066671918485062`14.960153913339173, 1}, 
     {5.20325922907294617168439510689316066033`14.960152351279506, 1}, 
     {5.20090510980073289259821206585560155162`14.960135117833826, 1}, 
     {5.19770064601817342722245366929724614115`14.96011163541303, 1}, 
     {5.19265214048360842455571930391880481275`14.960074583574011, 1}, 
     {5.18906512212868129468556461749842900206`14.960048215952053, 1}, 
     {5.18738817863110410394026980168308153084`14.960035877038464, 1}, 
     {5.18476514743834406147646482897102277204`14.960016561529645, 1}, 
     {5.17531680097252966221240286384826397743`14.959946830545832, 1}, 
     {5.16909743821298416813725025405080687663`14.959900797219307, 1}, 
     {5.15636467091366315661155532465001787099`14.959806223104705, 1}, 
     {5.14906913178095953753202075505184559556`14.959751833188722, 1}, 
     {5.14842591072850896943302954813236059236`14.959747030761328, 1}, 
     {5.14841203284983644175496989435823967258`14.959746927133445, 1}, 
     {5.12932440458758948997841522872368946291`14.959603890188024, 1}, 
     {5.12575357776466074058145691478708073045`14.959577018455509, 1}, 
     {5.11549024313189451523932255465956898649`14.959499583666181, 1}, 
     {5.11233502566067983942590141014164948095`14.959475718487107, 1}, 
     {5.10600602830815865793500554227430121939`14.959427762775457, 1}, 
     {5.09549666745415550241850844876545089316`14.959347880468975, 1}, 
     {5.09329429461710304673019865404307782435`14.959331100183103, 1}, 
     {5.08028922802204848174992603715313170685`14.95923172885348, 1}, 
     {5.07163036759024276857303292958862501019`14.959165296821594, 1}, 
     {5.04794258580981077355908333888952367138`14.958982448668328, 1}, 
     {5.04384081784330976681898094316532087558`14.958950620169167, 1}, 
     {5.03757366105801575315410992250166860443`14.95890189331767, 1}, 
     {5.03125898786123607681166792823226215818`14.958852679801156, 1}, 
     {5.02757821442949356164041313751045502263`14.958823939176613, 1}, 
     {5.0173949378828931136647761585107451163`14.958744215226767, 1}, 
     {5.01714507228106551016856336232091684608`14.958742255168069, 1}, 
     {5.00812779265144246952104028751934661545`14.958671394602165, 1}, 
     {4.99855610133872197991869861220547289012`14.958595910294052, 1}, 
     {4.99853840386857963612775381825900906813`14.958595770472622, 1}, 
     {4.99726279852260057618316319277335323004`14.95858568987791, 1}, 
     {4.99194706106324479283123740542462234742`14.958543628805826, 1}, 
     {4.98768313147741388007524257696290450872`14.9585098283745, 1}, 
     {4.9860057348387200855571079297341888197`14.95849651642603, 1}, 
     {4.973410052617916427047057508901164141`14.958396282355451, 1}, 
     {4.96946534509755532758208166790257050398`14.958364791408071, 1}, 
     {4.96552678931183754936033899066749993834`14.958333301936856, 1}, 
     {4.96313628223269882918408741059685823423`14.958314166139917, 1}, 
     {4.96064750530079576724744485251476365935`14.958294225003002, 1}, 
     {4.9498085816623255663796941114788162374`14.958207155835963, 1}, 
     {4.94402846610181590729334852136259900976`14.958160575208398, 1}, 
     {4.94239737363073094248005234312906916013`14.958147411802615, 1}, 
     {4.938529455659421715917033068361755642`14.958116163383583, 1}, 
     {4.93732142268895698088033230952060630648`14.9581063942661, 1}, 
     {4.92351519368295114138098670936278392082`14.957994421318292, 1}, 
     {4.92293996491074058998100909342357153922`14.957989743027895, 1}, 
     {4.91564431873121620628436695593160509127`14.957930317490412, 1}, 
     {4.91391518573351259241368119058801138675`14.957916208437247, 1}, 
     {4.91130044460679423206002288913385379835`14.957894855167496, 1}, 
     {4.89645873761402094844121030436954830064`14.957773238356069, 1}, 
     {4.89445117321787433399600157012847967109`14.95775673384409, 1}, 
     {4.89059469234809804287829961375444636762`14.957724992838052, 1}, 
     {4.88412175742434133186702340024489407513`14.957671609502894, 1}, 
     {4.87963093977936360356091063503786919802`14.957634493659883, 1}, 
     {4.87814451536759218251717779569616246317`14.957622194262024, 1}, 
     {4.8740771421255405852941709450782141316`14.957588502274568, 1}, 
     {4.85544466879253398305802634068280021447`14.957433472754952, 1}, 
     {4.8537127172909807530481156456182687063`14.957419004598252, 1}, 
     {4.84455134114188225724399769469133826609`14.957342309420824, 1}, 
     {4.83683849988324001691618812646088539995`14.957277526059702, 1}, 
     {4.81082064763243278134465696101133005324`14.957057531201853, 1}, 
     {4.7980438326996695590284456218457340722`14.956948664105703, 1}, 
     {4.79701497505891205453764910880387142717`14.956939873504336, 1}, 
     {4.78285870409672813453758984625904442747`14.956818555915442, 1}, 
     {4.78277488322619619199974398695544267105`14.956817835542838, 1}, 
     {4.76757543392273232854188939248686948851`14.956686809695611, 1}, 
     {4.76540070489771040416819539583396282941`14.956667997483274, 1}, 
     {4.75400341961264436973767526094929860006`14.956569138671203, 1}, 
     {4.75181819630142203385297101168535214092`14.956550132682361, 1}, 
     {4.75047495901583924650636679130275433308`14.956538441606146, 1}, 
     {4.73624085789837637393184495604668686601`14.956414164866569, 1}, 
     {4.73569255747343843834749517135105892823`14.956409363472163, 1}, 
     {4.73462792992639936348664887948784330535`14.956400037645057, 1}, 
     {4.72759211461924497371855943954384355623`14.956338305401351, 1}, 
     {4.72204702597362820343339570810061060429`14.956289529374768, 1}, 
     {4.7211621568221491737855803170298718816`14.956281735744877, 1}, 
     {4.71998422870485115287171262046035189338`14.956271356633186, 1}, 
     {4.70492682840752312388916442302246820206`14.956138245098721, 1}, 
     {4.6981938938459934581318681010235544547`14.95607846133507, 1}, 
     {4.6968133751503998802361561818391482045`14.956066183135444, 1}, 
     {4.68513027374522055410694963472864313885`14.955961999003758, 1}, 
     {4.68090808421361963391962343538607091925`14.955924225839428, 1}, 
     {4.67902471972869744677368245945219416468`14.95590735568609, 1}, 
     {4.67753609238668119031531092888919576282`14.955894012224672, 1}, 
     {4.66707347617788638872525591206433817898`14.955800000973937, 1}, 
     {4.6620205025568445387729148965677551313`14.955754453976082, 1}, 
     {4.64807509994116322849206190332388955821`14.955628262676163, 1}, 
     {4.63508603812116800061222591544174659711`14.95551007550695, 1}, 
     {4.6345222196311119190821793833043292692`14.9555049310639, 1}, 
     {4.6338202345259422145851363532768272527`14.955498524284206, 1}, 
     {4.62753702749684859318551265390317684837`14.955441097246851, 1}, 
     {4.62014054289035945682539241576809564991`14.955373304725802, 1}, 
     {4.61295458130082077401033289765614212234`14.95530724373007, 1}, 
     {4.60910965227980448993280253325646399103`14.955271816601469, 1}, 
     {4.60008212555212902582426525981488476487`14.955188415730026, 1}, 
     {4.57245368980369971525279405257061876179`14.954931224872949, 1}, 
     {4.57122946073050178312870276839180675101`14.954919760239878, 1}, 
     {4.56167730031460159091076794204146328456`14.954830105496129, 1}, 
     {4.55507360853718458135062915630699161919`14.954767915552715, 1}, 
     {4.54784386773589528891550152704785903997`14.95469963298078, 1}, 
     {4.54529313491140788334791794281957536811`14.954675492861814, 1}, 
     {4.53383687783616043655648790860223744165`14.954566752593541, 1}, 
     {4.53028064314363037839709293132841749213`14.954532891299229, 1}, 
     {4.51924623087249236275558374114631747692`14.954427502948825, 1}, 
     {4.51917104235910110008411134045572388855`14.954426783154911, 1}, 
     {4.51667554426453307903507504162360115102`14.95440288035825, 1}, 
     {4.48897419700117994383164107405601354243`14.954135851276032, 1}, 
     {4.48671347096812514723404727142308261975`14.954113920616523, 1}, 
     {4.47951191444638216296805799413359971745`14.95404392020753, 1}, 
     {4.47660840764042052686131165523543423499`14.954015637098967, 1}, 
     {4.47324171845029044159060302792375386794`14.953982798464821, 1}, 
     {4.46194817469496342036396938526755751171`14.953872297718021, 1}, 
     {4.45876504299252962265442349486468495448`14.953841056605478, 1}, 
     {4.45646568852813484353688450317256805584`14.953818463036088, 1}, 
     {4.45441740676569489528839575881212224518`14.953798317866564, 1}, 
     {4.45193321403155678659823976566377422756`14.953773861826274, 1}, 
     {4.45077450034975645374351573181053157757`14.953762445815425, 1}, 
     {4.43670829592157590674091863460242896529`14.953623409676283, 1}, 
     {4.42955203415061427436456770612606758054`14.953552352535024, 1}, 
     {4.41048616620280484501735110568104687927`14.953361972332983, 1}, 
     {4.40841591062345399461083281327225364885`14.95334120595077, 1}, 
     {4.4047082674712732479381264196484910052`14.953303968913419, 1}, 
     {4.39658887820396048443299284967347903463`14.953222215148141, 1}, 
     {4.37572228657580836928009313089560618143`14.953010789961438, 1}, 
     {4.37301263117144405641322074082901163848`14.952983194676106, 1}, 
     {4.37203145662271159407423502632097704721`14.9529731943359, 1}, 
     {4.35877439236486631112279976059187597269`14.952837656848002, 1}, 
     {4.3431744894485172943257932713200608548`14.952677161684502, 1}, 
     {4.32064086299974939337938762812109932673`14.952443390901895, 1}, 
     {4.31604844037135917844254262384672045286`14.95239546380623, 1}, 
     {4.30957837345720575747729478103893512191`14.952327777063616, 1}, 
     {4.30288180837448436759179775118989992281`14.952257517595726, 1}, 
     {4.29584527353616522543721491940824987412`14.952183467503769, 1}, 
     {4.28203480806654492842727376001538209314`14.952037460304663, 1}, 
     {4.27718990603593013328692598652101251848`14.951986027248353, 1}, 
     {4.27608716708727622364126238161837193188`14.951974305237666, 1}, 
     {4.24674982421584184889904406244839786227`14.951660334498444, 1}, 
     {4.24559512796054967937748192004710547298`14.951647892763843, 1}, 
     {4.24100420397430778553918723861590911122`14.95159836254283, 1}, 
     {4.23669701847742279536616675035626586014`14.95155180105354, 1}, 
     {4.22691419276675676678999266803569093912`14.951445712983432, 1}, 
     {4.22219383496026180727016536723446135424`14.951394357399536, 1}, 
     {4.21671508698574383756196690839814947598`14.951334614307067, 1}, 
     {4.2128559191731987566642512560793391369`14.951292443623167, 1}, 
     {4.20413425040179490781602025257183797567`14.95119686838748, 1}, 
     {4.19712612062333897846136861582820267821`14.951119798240281, 1}, 
     {4.19420821098557324692707418239928172863`14.951087637364544, 1}, 
     {4.18860902637946439643568280619118235221`14.951025804977537, 1}, 
     {4.16679717599936121168737501794825448269`14.950783434759034, 1}, 
     {4.1651763238962814525143130761745107188`14.95076532818296, 1}, 
     {4.16427771587943047439154835827056090544`14.950755284064304, 1}, 
     {4.14606819457739895945012594079375491968`14.950550861050294, 1}, 
     {4.14402024821984130408227046598178847311`14.950527764139594, 1}, 
     {4.11602387290475064819980666029485607928`14.950209838787737, 1}, 
     {4.11041578583218283091651045540551448512`14.950145661231879, 1}, 
     {4.10768618694550370831140748382384526586`14.950114364416477, 1}, 
     {4.10488647315917245335936927359693899312`14.950082222790954, 1}, 
     {4.0631197357729955139290366282870622688`14.949597755943895, 1}, 
     {4.03972238733647586301106849996952808604`14.949322225368032, 1}, 
     {4.01825223570376190848524567496350756161`14.949066722853265, 1}, 
     {4.01512178233854491977296906032546513379`14.949029253721921, 1}, 
     {4.01457912490649853980849343335660574075`14.949022752914066, 1}, 
     {4.01295542961348309286334105880244569025`14.949003291808369, 1}, 
     {4.00554232865330852011747013089206021076`14.948914251359716, 1}, 
     {3.98490698187205956863568785753042174198`14.948664748190001, 1}, 
     {3.97693621807876475164102168901602453798`14.948567718716811, 1}, 
     {3.96913504318344744545701350862517213606`14.94847239743227, 1}, 
     {3.95171100520639962050047472508306822082`14.94825821326023, 1}, 
     {3.93807865262823280304159678881712684748`14.948089391135142, 1}, 
     {3.93233396107658795715283607019357563253`14.948017918481755, 1}, 
     {3.9003688446895916874752449700609920857`14.947616597583599, 1}, 
     {3.89103518133616308346689762374749962547`14.947498240833951, 1}, 
     {3.88983044488878135366263625358614396519`14.947482924983426, 1}, 
     {3.88886569573979776047014110059022458332`14.947470653646139, 1}, 
     {3.88097691161181846911545463332670935446`14.94737009468988, 1}, 
     {3.87185481273383033937248657708626618133`14.947253332916954, 1}, 
     {3.86850794871985930110017613345387536215`14.947210363281107, 1}, 
     {3.85564050473417746953690754889847351791`14.947044506204389, 1}, 
     {3.8551689866573043012206441461472923768`14.94703840867129, 1}, 
     {3.85059916547065715892368431850810016312`14.946979240163781, 1}, 
     {3.83138314473548803059838059143073162009`14.946728982156111, 1}, 
     {3.81122159992438499530546143409477963667`14.946463854674096, 1}, 
     {3.78885154388439174571764337274370299993`14.946166575282076, 1}, 
     {3.7799379618353355084209274625125771392`14.94604719813204, 1}, 
     {3.77903732214908115249815976587942456679`14.94603510661771, 1}, 
     {3.69053116284158209427197556573804785096`14.944819802230956, 1}, 
     {3.69021233254874499335369528055205621717`14.94481532518838, 1}, 
     {3.67666433551210524686616133045916997704`14.944624408481916, 1}, 
     {3.57231335178974261709152029605202600958`14.943108358578682, 1}, 
     {3.57065490153909807104215171016570205871`14.943083592610284, 1}, 
     {3.56078133752811825530551647315540588297`14.94293570059642, 1}, 
     {3.55719679554449947204861668048212834901`14.942881818616113, 1}, 
     {3.54562886644223580629903945350458843224`14.94270723507791, 1}, 
     {3.51223556226781127710826516687863599418`14.942197212974886, 1}, 
     {3.5071746723848209521931693864521039552`14.942119122450613, 1}, 
     {3.50686808137791430623481018600760522794`14.94211438490226, 1}, 
     {3.44385417945783664051221877523417219657`14.941123905255205, 1}, 
     {3.41732837141809851550022585877457725097`14.940696734242888, 1}, 
     {3.41684026211458670852936363930567083775`14.940688815562984, 1}, 
     {3.38119023209951278864966285196428917491`14.940104675965724, 1}, 
     {3.38015430089118342316854102614871594356`14.940087529476791, 1}, 
     {3.37617230529590959133547306663125489106`14.940021528784532, 1}, 
     {3.34502219744359016922116140264018012091`14.939500152734059, 1}, 
     {3.33438677608070007713163445699353644508`14.939320056704204, 1}, 
     {3.33347796203679715621016486687062926679`14.93930461738597, 1}, 
     {3.27840528007759981971782655876248473779`14.938354101048635, 1}, 
     {3.26800192253266680357665684012070592552`14.938171187642284, 1}, 
     {3.25886974513624154600424632639111906824`14.938009725837196, 1}, 
     {3.24437479924288429026714622107014027929`14.937751705699968, 1}, 
     {3.23886343636065712117103526353800630722`14.937653034130642, 1}, 
     {3.20574446295351758234480845546353721256`14.9370534324475, 1}, 
     {3.20560575152411116515474664515685794006`14.937050896853485, 1}, 
     {3.18011072921090813278113492592875510645`14.936581355911878, 1}, 
     {3.16915362047976563632500683636499089976`14.936377396324136, 1}, 
     {3.16790418549624899113338228202391581262`14.936354055382429, 1}, 
     {3.05758892804877681079470525979868675681`14.934223332244676, 1}, 
     {2.96114628097557054909136946058574283962`14.932239907528169, 1}, 
     {2.96110505374504866921790036060808408356`14.93223903402543, 1}, 
     {2.84167374780016346037925367849519263793`14.929610168299527, 1}, 
     {2.82662057696786336310903525626312565213`14.929264246628199, 1}, 
     {2.80178958961922493850825488048682993814`14.928686123393751, 1}, 
     {2.78770942907630393597654003251170076547`14.928354076829745, 1}, 
     {2.78398952899995996045661301056947873414`14.928265833793512, 1}, 
     {2.71266341838484367345920059971460691084`14.926530682615208, 1}, 
     {2.68286667383606601280180833956450762064`14.925780643796644, 1}, 
     {2.65411922199189706445487852847557542284`14.925042322180877, 1}, 
     {2.65410189078377405489959439146595379479`14.925041872621321, 1}, 
     {2.63161593246248336387825216044750695231`14.924454013138472, 1}, 
     {2.62991148004830352795429208934971645134`14.924409075825222, 1}, 
     {2.36021513974916135471202388150375274977`14.916552890712936, 1}, 
     {2.20019553435428233126425334858045364601`14.911066064192081, 1}, 
     {2.19912312254780279672458681216361231158`14.911026849253876, 1}, 
     {2.14739108593786315271950999950702488232`14.909093043764504, 1}, 
     {2.14169690531739160966338464188851056013`14.908875021710104, 1}, 
     {1.75046763234981145209528232465770494766`14.89088131367602, 1}, 
     {1.74969997051211743121573639669921964452`14.890838981875072, 1}, 
     {1.61784701856232645728313384478986860382`14.883042867018569, 1}, 
     {1.53119763189175246660863599693763317904`14.877279067229422, 1}, 
     {1.2558663483357832606406040473630828588`14.854451967883145, 1}, 
     {1.25530193879127356777054392990452285889`14.854396367061543, 1}, 
     {1.10724233935863249327195115168195775191`14.838161319778896, 1}, 
     {1.10724232851159536044145718351140193142`14.838161318455338, 1}}
 
E0CHIRALkk3 = {{8.52212754692728281893030233494293126072`14.975239067327571, 
      1}, {8.52212155635310187195638692578394735271`14.97523905040891, 1}, 
     {8.11640093012141743253606333675902028519`14.97403759302864, 1}, 
     {8.11639683213343063492647722671037654121`14.974037580304282, 1}, 
     {7.95463780427291937710619926672245542509`14.973525402648997, 1}, 
     {7.95454885189671033326936282430546908226`14.97352511543793, 1}, 
     {7.94632260159071564925390190902094038859`14.973498527398686, 1}, 
     {7.94631961626471798685930621914128094159`14.973498517740122, 1}, 
     {7.82393211135508535785098716017695017326`14.973096543882816, 1}, 
     {7.82342542896728159292896419576916861801`14.973094854361007, 1}, 
     {7.73955890143430689337773784636447488088`14.972812247069276, 1}, 
     {7.73587104921141446596446162188918873812`14.972799683635365, 1}, 
     {7.71312845219989764073881556799958527658`14.972721948850428, 1}, 
     {7.70579753732473328335235160996062186868`14.972696796781943, 1}, 
     {7.66478337713903186335964060322483667877`14.972555218491086, 1}, 
     {7.6643584855080598101213491876554075225`14.972553744104813, 1}, 
     {7.60817537956069541324926056167354166801`14.97235738126961, 1}, 
     {7.60712426728361104516288834615461535804`14.972353680790734, 1}, 
     {7.59238242415758810822883929071055953738`14.972301676977045, 1}, 
     {7.59191251856858403481350853677862445235`14.972300016103745, 1}, 
     {7.59109987482006085765754358435635898989`14.972297143357979, 1}, 
     {7.58858702769026675142347390027777989169`14.972288256515954, 1}, 
     {7.56017808910306583950197132239040703385`14.97218738833242, 1}, 
     {7.55404775518045446233641593259967391651`14.972165525664812, 1}, 
     {7.50947567247570536220969743975987667049`14.972005528079979, 1}, 
     {7.49197831270886932015073355355727414519`14.971942214833668, 1}, 
     {7.48957527149691369561838259857240995215`14.971933497178439, 1}, 
     {7.47649438869121337360754881698628172176`14.971885947685394, 1}, 
     {7.45931893497715061201737216199069690952`14.971823268989223, 1}, 
     {7.44461389502911297789960178159515610877`14.97176938304528, 1}, 
     {7.44337567995318375166752567948184721077`14.971764836250058, 1}, 
     {7.435293299417061173108979326241205088`14.97173512126306, 1}, 
     {7.42582513611762018893725107470249112423`14.971700231749958, 1}, 
     {7.40929733756013013331105272590602937642`14.97163912104961, 1}, 
     {7.38857463846648927086910488852903165417`14.971562125863873, 1}, 
     {7.38237438498606051549470523448951106961`14.97153900747332, 1}, 
     {7.36992615086388956051779939045048262528`14.971492479021254, 1}, 
     {7.35797405657777000995777894650286082741`14.97144766158516, 1}, 
     {7.35121609098254467600502933229767838382`14.971422258421233, 1}, 
     {7.33508054536733610289692897649034666423`14.971361421709162, 1}, 
     {7.32275804092797069362301044532209277843`14.971314786725237, 1}, 
     {7.30388934605493733313661441428359806687`14.971243082253308, 1}, 
     {7.3036002339228858216642041001858765418`14.971241980785058, 1}, 
     {7.28972575125372111998788970246589282107`14.971189021948964, 1}, 
     {7.27181612345830294078258757216255658625`14.971120371798458, 1}, 
     {7.27106962704672062348134381974120814305`14.971117503265889, 1}, 
     {7.24132447986686039992921391499314598264`14.971002737001731, 1}, 
     {7.235641377028836294335053362896501717`14.97098070588509, 1}, 
     {7.22760079234183085864598257909895972139`14.97094947848354, 1}, 
     {7.22288512002098921999271645971549389709`14.970931132822018, 1}, 
     {7.21931552778571973445423633965097078614`14.970917230402986, 1}, 
     {7.21865584834658907459620851010756086484`14.970914659706237, 1}, 
     {7.20917212905221399580408996286010809554`14.970877652403717, 1}, 
     {7.20221687428139576464644809387506028206`14.970850451720002, 1}, 
     {7.194017458888464551902566805181961775`14.970818320004863, 1}, 
     {7.18609968156999449966343663785779376461`14.970787224640754, 1}, 
     {7.18526319669044027243458289416557215984`14.970783935654392, 1}, 
     {7.17326824656194317493049390254468931714`14.970736690929694, 1}, 
     {7.16862371610675204930245799013464028941`14.970718356356782, 1}, 
     {7.161221823760879279869698634094408741`14.970689089378077, 1}, 
     {7.15016927403918118456950903476039508036`14.970645278644335, 1}, 
     {7.14663883902243002593479495120537720478`14.970631256880544, 1}, 
     {7.14384528291339603803251991682909396991`14.970620152264594, 1}, 
     {7.13111366634964534102439862037223756439`14.970569436466862, 1}, 
     {7.12773487178433927070027590606683878827`14.970555947772974, 1}, 
     {7.12188367673263121050224183391176152449`14.970532559576585, 1}, 
     {7.1135492365505264210671606981878710852`14.970499181185254, 1}, 
     {7.10692406481004987536068422715152028086`14.97047259418578, 1}, 
     {7.09159372743301678573613322352692737121`14.9704108889172, 1}, 
     {7.08999116454359815429455572630040012944`14.970404423634609, 1}, 
     {7.08352746652580230288559109945137865741`14.970378318167507, 1}, 
     {7.07954518590789059456369554503230976765`14.970362211655512, 1}, 
     {7.07251643882084262147173356159671549511`14.97033374077592, 1}, 
     {7.06338330969970485334730945962643957539`14.970296663964751, 1}, 
     {7.06250106256846967843012507447304165149`14.970293077487002, 1}, 
     {7.06208734438591939300661590343128224689`14.970291395357034, 1}, 
     {7.05000511225649659937098451929388436824`14.970242186218192, 1}, 
     {7.04568371779940814874952538672535375332`14.970224546200484, 1}, 
     {7.04389871530367172839121986090687667622`14.97021725367766, 1}, 
     {7.03698123931576484423253581893092640574`14.970188958945554, 1}, 
     {7.03526885654229415820814940077159226268`14.970181946435027, 1}, 
     {7.01632737738402820956485886978892543895`14.970104156982744, 1}, 
     {7.0132677627094850201198734044652840565`14.970091553556012, 1}, 
     {7.00510300951847897273401411945749097751`14.970057868510272, 1}, 
     {7.00323741295696237666596489593954712208`14.970050161025279, 1}, 
     {7.00009778119748716161357097511416770894`14.970037181053618, 1}, 
     {6.98961516727860526343457296740529829631`14.969993761834747, 1}, 
     {6.98457691875360296849808709293488804417`14.969972848473581, 1}, 
     {6.98187440664655996176061626020373581229`14.969961618543282, 1}, 
     {6.97750096589776349443308728784258110217`14.969943427477343, 1}, 
     {6.9678656346204428675620793802888879176`14.969903272013806, 1}, 
     {6.96759727049762436202659605670822798378`14.969902152063698, 1}, 
     {6.96001075509885008958121102821812003279`14.96987045711795, 1}, 
     {6.95075710367539275382293665073217357412`14.969831706689344, 1}, 
     {6.9505517407269651491548027251876377383`14.969830845583987, 1}, 
     {6.94805656304429572704938105973841004811`14.969820379149018, 1}, 
     {6.94723571945173231674778869674877969662`14.969816934396674, 1}, 
     {6.93689871662703187954447426712794137857`14.96977348669851, 1}, 
     {6.93611822589500440344680742655014665812`14.969770201118338, 1}, 
     {6.93327855716884418093241214439927838102`14.969758241121108, 1}, 
     {6.91606498917387395871828863303563597351`14.96968553861365, 1}, 
     {6.9067220537972505130578645715318196189`14.969645931576947, 1}, 
     {6.89971544764874110649172541263447616056`14.96961616081787, 1}, 
     {6.89191859290613795670132142075862212454`14.96958296357607, 1}, 
     {6.88169138090773087600185052218640050186`14.969539308235694, 1}, 
     {6.87886516378336129057869466249249979786`14.96952722227672, 1}, 
     {6.87790385500105464672019016068727164531`14.96952310917459, 1}, 
     {6.87143707604883838115335781573982140045`14.969495411206065, 1}, 
     {6.86583496959635506156314595908592484377`14.969471375984378, 1}, 
     {6.85506320024057589188540287124714021174`14.969425054256293, 1}, 
     {6.84961295366903929572943265749647518067`14.969401562998021, 1}, 
     {6.84908764418901702358013095510204236515`14.969399296938942, 1}, 
     {6.84508704075126408048848580395378140497`14.969382028273195, 1}, 
     {6.84068016341123052302616121127965048136`14.969362983336923, 1}, 
     {6.83694544483495858463172803663392551266`14.969346824663583, 1}, 
     {6.83433986417745416864700242060200594343`14.96933554122852, 1}, 
     {6.83066118392555703281386024495401026024`14.96931959659251, 1}, 
     {6.82808537834434317642232298851590199853`14.969308422308167, 1}, 
     {6.82635458103283830795616969193889623077`14.969300909238648, 1}, 
     {6.82582205478022423117529858041696114213`14.969298596900808, 1}, 
     {6.80119756544639861437412184014176004753`14.969191290374072, 1}, 
     {6.80015863684431438681384282193161148546`14.96918674651763, 1}, 
     {6.79980301177975027537841795747750754385`14.969185190848362, 1}, 
     {6.79451995633570936710277507811032299824`14.96916206178743, 1}, 
     {6.78929026995550099677529967784465739955`14.969139132138656, 1}, 
     {6.78836659135398258684978474284275668301`14.969135078709012, 1}, 
     {6.78732552900777431823744390548382056534`14.969130508880724, 1}, 
     {6.78182605846363003173793519416098048837`14.96910634602295, 1}, 
     {6.77916107076221699742264699638829525728`14.969094623329456, 1}, 
     {6.77799076341144160669548409665778142051`14.9690894725925, 1}, 
     {6.77777009284246695997993105399992326361`14.969088501188446, 1}, 
     {6.77515408690330823128717257983925030675`14.969076980729724, 1}, 
     {6.77066710202172416290323402056306707041`14.969057200771287, 1}, 
     {6.76851405631207443634254996407976610565`14.969047700517214, 1}, 
     {6.76848909556475144465925622065626088698`14.969047590344386, 1}, 
     {6.76754420639614473299447271729902147138`14.969043419174719, 1}, 
     {6.76276607698953542870459127002220628476`14.969022309107288, 1}, 
     {6.75284706684216763663528273130013110526`14.96897839422511, 1}, 
     {6.75192994732023816448029064826228210702`14.96897432752851, 1}, 
     {6.74892600713880137385536018734513712601`14.96896099996794, 1}, 
     {6.74615033228037710852660400624463389758`14.968948674964098, 1}, 
     {6.74499058012284762493942109198055018956`14.968943522342602, 1}, 
     {6.73763990657869948626400372301782380968`14.968910824471273, 1}, 
     {6.73708476211628335169200238590002596866`14.968908352234235, 1}, 
     {6.73505921953415822582997657879876541775`14.968899328504001, 1}, 
     {6.73070957188516389760358166897398585825`14.968879933237384, 1}, 
     {6.72652723853697440990758855217875734426`14.968861261196, 1}, 
     {6.72295577469857580665337613345106637759`14.96884529863047, 1}, 
     {6.72150869203927791737511634528481225397`14.968838826269979, 1}, 
     {6.70784598564279943511074874550295874622`14.968777584263771, 1}, 
     {6.70775456372418140165254434713733979913`14.96877717366109, 1}, 
     {6.70133368319431207095249093935135468123`14.968748308549618, 1}, 
     {6.69883628932487028889772672983314593599`14.968737067071052, 1}, 
     {6.6964474630557210175490587234389744187`14.968726306712613, 1}, 
     {6.69509226283206283112543429743508585246`14.968720198980213, 1}, 
     {6.69385440673641373066480689983051436042`14.96871461801834, 1}, 
     {6.69149075561695911550171509374818059832`14.96870395579361, 1}, 
     {6.69145558235345259340219589316646465644`14.968703797075174, 1}, 
     {6.68830379380984771224316976019111399435`14.968689568170158, 1}, 
     {6.681750602321082817967638833432671248`14.968659941988847, 1}, 
     {6.67675712623077484171651153500498483112`14.968637329410429, 1}, 
     {6.67635947458330857489740571517092208557`14.968635527271621, 1}, 
     {6.67110027743861424634834904724814383345`14.968611673328157, 1}, 
     {6.67003819715694017803345316030786245409`14.968606851684239, 1}, 
     {6.66697052000141562553733922814345142285`14.968592916683493, 1}, 
     {6.66449686256252016435990639206781340049`14.968581671015343, 1}, 
     {6.65979002594757256475221418018962315261`14.96856025066868, 1}, 
     {6.6532462313355539904306076704107957094`14.968530421910152, 1}, 
     {6.65165407651485246341630172036629151448`14.968523155780405, 1}, 
     {6.6503484997208876267474585658378622692`14.968517195003695, 1}, 
     {6.64481380266095046877644553421197095791`14.968491900538709, 1}, 
     {6.6426351416321651242901184099422795166`14.968481932546664, 1}, 
     {6.63999008728615085613491571129351254536`14.96846982218919, 1}, 
     {6.63558981292705769808236811655248557486`14.968449654931522, 1}, 
     {6.63401736103273908642892159205855605636`14.968442441837443, 1}, 
     {6.63074069741024236825774136250293819989`14.968427400638756, 1}, 
     {6.62994836047110255773463463149344123256`14.968423761340834, 1}, 
     {6.62671417644746983325084802182716590613`14.968408897638898, 1}, 
     {6.62143803166879898560126210013519108169`14.968384619397774, 1}, 
     {6.61419202865503811382696508204584832852`14.968351215924644, 1}, 
     {6.61210157195000476633187723177071754556`14.968341565963422, 1}, 
     {6.61123819725562448529635785611312761038`14.96833757873715, 1}, 
     {6.60986689775522894696875428078342715755`14.968331243753106, 1}, 
     {6.60836646571933230883288595626913244974`14.968324309310027, 1}, 
     {6.6060699231308156640364288055077961705`14.968313689651954, 1}, 
     {6.60510794633025323072979518374493751503`14.968309239167453, 1}, 
     {6.60275562126411949752408973894926450287`14.968298351112505, 1}, 
     {6.59918239013791933257896523531029814372`14.968281797600687, 1}, 
     {6.59687771007529529540940780058483759738`14.96827111165777, 1}, 
     {6.59560260268099379525677441334392935822`14.968265196363971, 1}, 
     {6.59406096889446205481860555728796086507`14.968258041692193, 1}, 
     {6.59230265101324879857498824134417047386`14.968249877455781, 1}, 
     {6.59019569367493485968859420220313549337`14.968240088878085, 1}, 
     {6.58455204194968965229524130786523718484`14.96821383962565, 1}, 
     {6.57629428031238087730888741592207398362`14.968175353536527, 1}, 
     {6.57321676049183283152846113796084809042`14.968160986600719, 1}, 
     {6.57180203487868548301579420114731524175`14.968154377813217, 1}, 
     {6.57097035358218885407088395375297275148`14.968150491393464, 1}, 
     {6.56709770711462017457314577633797310437`14.968132382137021, 1}, 
     {6.56598207689904853276560233960116230606`14.968127161407605, 1}, 
     {6.56395026955495252451584085914415375781`14.968117648916321, 1}, 
     {6.55933520377417125526439554238905611072`14.968096021036944, 1}, 
     {6.55893953817041467646437544113954496034`14.968094165437419, 1}, 
     {6.55529044340318217672895716359262508871`14.96807704166311, 1}, 
     {6.54768594752033038125927576337006566314`14.968041297582173, 1}, 
     {6.54692767407712540553658259354330166012`14.96803772901159, 1}, 
     {6.54271328075059542797693040182477031738`14.968017880782948, 1}, 
     {6.5404788886681585130315663404641265727`14.968007347618206, 1}, 
     {6.53148360488843526904990572598880406829`14.96796487256758, 1}, 
     {6.52740158132091019214625532129790130257`14.96794556031795, 1}, 
     {6.52024943005563920947022734224835607001`14.96791166692256, 1}, 
     {6.51458634609568906218738460299896102792`14.967884779171138, 1}, 
     {6.51262690621713961052484126424486637697`14.967875465447724, 1}, 
     {6.51254743707680132960247390282475090895`14.967875087596346, 1}, 
     {6.50328551586586537972603079806920213997`14.967830989005206, 1}, 
     {6.50239128772897527919851436880583282451`14.967826724922869, 1}, 
     {6.50064810408245308854614879035808636434`14.967818409386476, 1}, 
     {6.49921316637193363770491536235850981817`14.967811561052821, 1}, 
     {6.48918171880586139033240821510785620802`14.967763603745821, 1}, 
     {6.48582269531896179941129735205225720032`14.967747513306332, 1}, 
     {6.47993963348976791537305164159081965575`14.967719293430433, 1}, 
     {6.47740910962699228050044194376400080919`14.967707139809642, 1}, 
     {6.47619255944904048202328926508968677708`14.967701293692977, 1}, 
     {6.47080761208382311127484935762819173427`14.96767539094265, 1}, 
     {6.46936443495949180216840949360869680069`14.96766844188741, 1}, 
     {6.46868941090668304158140524370248429201`14.967665190546835, 1}, 
     {6.46455121072943091622249122098856244009`14.967645244063043, 1}, 
     {6.46247015330245098803985832880070113445`14.967635203879, 1}, 
     {6.46203925263033723849389095823595879215`14.967633124194244, 1}, 
     {6.46166946763560439136298785070549230737`14.967631339262956, 1}, 
     {6.45838693770453121434291103922741381818`14.967615486037976, 1}, 
     {6.45655799952357138225736474874244043681`14.967606646302068, 1}, 
     {6.4535549787887584337264130732760851869`14.967592121441923, 1}, 
     {6.44551082140973631795432353855032350621`14.967553149580134, 1}, 
     {6.43726881569799828111919735474603541816`14.967513121812035, 1}, 
     {6.43656927171308151865207855972353639133`14.967509719887536, 1}, 
     {6.4359993257664044268506865028359369628`14.967506947679095, 1}, 
     {6.43413219699327597730952875126143703549`14.967497862677192, 1}, 
     {6.43269725174298117909303464472289953344`14.96749087712206, 1}, 
     {6.42773004480722135351919315300510118712`14.967466672706378, 1}, 
     {6.42742601908011473259735579183683502343`14.967465190065852, 1}, 
     {6.42736241392542151969276899012539142369`14.967464879865858, 1}, 
     {6.42341227881739266232331926539594008333`14.96744560359939, 1}, 
     {6.41951548716183365292831549289967088877`14.96742656523924, 1}, 
     {6.41422050783346784055292605136419263726`14.96740066009229, 1}, 
     {6.41213506499389332188410190534936532086`14.967390445956866, 1}, 
     {6.4086412898801464892374409856317187086`14.967373319697368, 1}, 
     {6.40685811264011498854103411797242299985`14.967364571739072, 1}, 
     {6.40459301546041912495034724114612876226`14.967353452795564, 1}, 
     {6.4035747914177385505209989380825841951`14.96734845205192, 1}, 
     {6.40353471036902327390931414985826738179`14.967348255172872, 1}, 
     {6.39922166506532842623290722216875057327`14.967327055504425, 1}, 
     {6.3922374779700971691718496819315960881`14.967292668053233, 1}, 
     {6.38580095018774379528615416734288549213`14.967260912880755, 1}, 
     {6.38310676822902590065141562055144500515`14.967247602575641, 1}, 
     {6.3823156589626467346800233574648876595`14.967243692131866, 1}, 
     {6.38034471810413496855370783584660872593`14.967233945730236, 1}, 
     {6.37999652972288517322293333395878415744`14.967232223318053, 1}, 
     {6.3766628614771842795925219913384020029`14.96721572321075, 1}, 
     {6.37468216535676282540152909166120336387`14.967205911810524, 1}, 
     {6.3734647049865582978951128156285624522`14.967199878190968, 1}, 
     {6.37130114175105627943227367803263435609`14.967189150291253, 1}, 
     {6.36444949574532185093476865398507381838`14.967155130441167, 1}, 
     {6.36386002441871018078545879432917866598`14.967152200295553, 1}, 
     {6.3627437458478955203306154167028755572`14.967146650061766, 1}, 
     {6.36177707788647701159578778475598270565`14.96714184218855, 1}, 
     {6.36139763674215891041816451043842352134`14.9671399545943, 1}, 
     {6.3607586346696075074404731021004214816`14.967136775279817, 1}, 
     {6.35687045389483590674098558073272614913`14.967117416606865, 1}, 
     {6.35276009523935275724512338213096540034`14.967096926916774, 1}, 
     {6.35253679613542056564040624523245073519`14.967095813063406, 1}, 
     {6.35073655445249693720559978638455032789`14.967086830399221, 1}, 
     {6.3495206925535190837937792479657478799`14.967080760837668, 1}, 
     {6.34672476632314732327472368479491340918`14.967066795122047, 1}, 
     {6.3448374048251864938024771936868799336`14.967057361003645, 1}, 
     {6.34328072107989177794403072258417499122`14.96704957573244, 1}, 
     {6.34262972174519444381875580963862907354`14.967046318869238, 1}, 
     {6.3354683269072258097279267463139705098`14.967010448798277, 1}, 
     {6.32848573482245145250884824723420635787`14.966975399011389, 1}, 
     {6.32831284853451565171382750830650194226`14.966974530246858, 1}, 
     {6.32796221339994819133929582222472852373`14.966972768142686, 1}, 
     {6.3246134521184538625878866217183896988`14.966955929581111, 1}, 
     {6.32392879439761588916189706850574160547`14.966952484804414, 1}, 
     {6.31987723777753763160642357178583898343`14.966932085145803, 1}, 
     {6.31581832696491615437972246025668878984`14.966911623177532, 1}, 
     {6.31464821773075434388726661169195308185`14.966905719663458, 1}, 
     {6.30931300583184041490584566581111559586`14.966878775357507, 1}, 
     {6.3069890458239497100339684944933010799`14.966867024982799, 1}, 
     {6.30454018799913138640235547528079426897`14.966854634072225, 1}, 
     {6.30096286360931939850154570486288467289`14.96683651658862, 1}, 
     {6.29869974814897641181457078123329619685`14.966825044724848, 1}, 
     {6.29667994546490831639307255434603627705`14.966814799519742, 1}, 
     {6.29644988027274995462128577315417276397`14.966813632140196, 1}, 
     {6.29274585693163008324920185889652642786`14.966794826145197, 1}, 
     {6.29010120448379723587673322983776794892`14.96678138571398, 1}, 
     {6.28808958627739068777498665803066433797`14.966771155144952, 1}, 
     {6.28433254259306368257474186347154804231`14.966752030901013, 1}, 
     {6.28348383938439455864796888951778688331`14.96674770775037, 1}, 
     {6.28062010188312270754403316995871222651`14.966733112051156, 1}, 
     {6.27615242219237963591444225283255181331`14.966710315872534, 1}, 
     {6.26297807295765238572937022253199712402`14.966642911863614, 1}, 
     {6.26285379320900151386050182996215791744`14.966642274710054, 1}, 
     {6.26099761806851396718291958588365131507`14.966632755630185, 1}, 
     {6.25892968087643629658390096659624062511`14.96662214416145, 1}, 
     {6.25687024264337199021997165882371663165`14.966611569591294, 1}, 
     {6.25655867034667336446961816434909215548`14.966609969181315, 1}, 
     {6.25451059579371461969051661352425888658`14.966599445300272, 1}, 
     {6.25321018120809375010288815698988690612`14.966592759769513, 1}, 
     {6.25161819328708538648922034201081180762`14.966584571591483, 1}, 
     {6.2482016094691105241206131750575722645`14.966566985282757, 1}, 
     {6.24502529272331088820069403901569006967`14.966550619089087, 1}, 
     {6.24483338324096678769756714471161204837`14.966549629748522, 1}, 
     {6.24100819416584791615880832792564223107`14.966529897736212, 1}, 
     {6.23847612457273045200886190177810428889`14.966516823388101, 1}, 
     {6.23485228136395568111604901679521685806`14.966498093875002, 1}, 
     {6.23381320095608909500603353764829945475`14.966492719611878, 1}, 
     {6.23368849922357149985065575994066330532`14.966492074521863, 1}, 
     {6.22990741980476215087050497849285164622`14.96647250294966, 1}, 
     {6.22794321030795422013838504398847598093`14.966462326804335, 1}, 
     {6.22791461108930224642955430183510496573`14.966462178592309, 1}, 
     {6.22612277180409046803849011641151672834`14.966452889985609, 1}, 
     {6.2257739058738016890974150762633718245`14.96645108092201, 1}, 
     {6.22261515380071580256913336860601722836`14.966434692148441, 1}, 
     {6.22021725870241047422598589406021219759`14.966422240281666, 1}, 
     {6.21682963834942921007559107509668257198`14.966404633176207, 1}, 
     {6.21617547300052173626395391797922168995`14.9664012310333, 1}, 
     {6.21588140858103593872963572456271577727`14.966399701456538, 1}, 
     {6.21435683583569357288150659347536445219`14.96639176915354, 1}, 
     {6.21146869525588596458651661818254585916`14.966376731973252, 1}, 
     {6.20864285681343143815142231294554642297`14.966362006134716, 1}, 
     {6.20780170242131790545906353473304017627`14.966357620268987, 1}, 
     {6.20513599825762280199503792452805453715`14.966343713450287, 1}, 
     {6.20297171570084718476812236807206633618`14.966332414054184, 1}, 
     {6.2007498731390589832734271256500306245`14.96632080624678, 1}, 
     {6.19916490621130134385772209520729588164`14.966312520841031, 1}, 
     {6.1942275992228544718809100231016453337`14.966286684934689, 1}, 
     {6.19205048702787227671707654909546935499`14.966275279956447, 1}, 
     {6.19072511376902695799338632384198423074`14.966268333100125, 1}, 
     {6.19061038840300791588491085410622118669`14.966267731640047, 1}, 
     {6.18998375077588262654534921699255198295`14.966264446046079, 1}, 
     {6.18369343926382258595524793804842459345`14.966231429096505, 1}, 
     {6.18085128398336940427625114589437650012`14.966216489810844, 1}, 
     {6.17925060413583822114478460886377477985`14.96620807029788, 1}, 
     {6.17693110285595952201696163673272325321`14.96619586235939, 1}, 
     {6.176140222786023692102378186192754121`14.966191697802277, 1}, 
     {6.17386392661797407827906000753823913994`14.966179705720434, 1}, 
     {6.17317412628165393802307601435612484267`14.966176070003824, 1}, 
     {6.16926734094995540746541826049173127796`14.966155463822682, 1}, 
     {6.16144867360793928290815609875475686677`14.966114149043865, 1}, 
     {6.16045360896327377336387877818339088413`14.966108883762287, 1}, 
     {6.15929116138783747856844086255192660553`14.966102730717548, 1}, 
     {6.15302481100396893307918016753026092424`14.966069523253083, 1}, 
     {6.15226474499343664534398543631699455281`14.9660654909845, 1}, 
     {6.147561195213038308486907832259675793`14.96604051657734, 1}, 
     {6.14517115136693939060201285035373481328`14.966027812079474, 1}, 
     {6.14415830135966251365454395095801537307`14.966022425312485, 1}, 
     {6.14363264529423415867957775483471791653`14.966019628976273, 1}, 
     {6.14091849804073916319419869849934310573`14.966005183177698, 1}, 
     {6.14078066040034319351853973963922097302`14.966004449221664, 1}, 
     {6.13995636267696795959707629336382824213`14.966000059350238, 1}, 
     {6.1377358132884098704937772291365894092`14.965988227969769, 1}, 
     {6.13554077766596420526929663232787982502`14.965976524430234, 1}, 
     {6.12817695773343036538543547922741559537`14.965937202919513, 1}, 
     {6.1274744052008481901495707245002611796`14.965933446659553, 1}, 
     {6.1250153915095179760492645204294055449`14.965920292792685, 1}, 
     {6.12453769136887860181763449824659349402`14.96591773627852, 1}, 
     {6.12177061184916191536133996265310165998`14.965902920109635, 1}, 
     {6.11452915220299178571257259177531335597`14.96586408506033, 1}, 
     {6.11205106683435383238977007075306834592`14.965850775061563, 1}, 
     {6.11109735225315968181983948068140589836`14.96584564981487, 1}, 
     {6.11040715067839091537656812195313481226`14.965841939722653, 1}, 
     {6.10835118201927855388262836491413109641`14.965830883339759, 1}, 
     {6.10605877868970699234172314574999665169`14.96581854703519, 1}, 
     {6.10511922190898898459719134455494129977`14.965813488343228, 1}, 
     {6.10222036983368499824807830665108664118`14.965797871112986, 1}, 
     {6.09850389479152284437066642799079991636`14.965777828137602, 1}, 
     {6.09557738921805651114223652346657580339`14.965762028924946, 1}, 
     {6.09048934434620824351793482852029042136`14.965734525518405, 1}, 
     {6.08646797131976658291004135999302760118`14.965712756703402, 1}, 
     {6.08631571680329988426614855101174726436`14.965711931963463, 1}, 
     {6.08631522495541884793104260373740908787`14.965711929299136, 1}, 
     {6.07994403564474889685311987394625344`14.96567738189206, 1}, 
     {6.07577945301386276956023406500401373658`14.965654762012484, 1}, 
     {6.0746086228967509546005445127537722756`14.965648397289923, 1}, 
     {6.07186064814887863243619957604085375084`14.965633449813447, 1}, 
     {6.07108794750349679976067283524228147226`14.96562924440079, 1}, 
     {6.06931658641238670238037751197939533503`14.965619599905107, 1}, 
     {6.06700363739278636215432791572350225031`14.965606998480997, 1}, 
     {6.06411576848444541282505049312152848055`14.965591251794663, 1}, 
     {6.05982219602373623530677889533686443017`14.965567813539405, 1}, 
     {6.05663714839395858756268438064191737104`14.965550405978668, 1}, 
     {6.0535836447733384626143428364720415329`14.965533700816163, 1}, 
     {6.05210462723112431385930097191814008318`14.965525603551816, 1}, 
     {6.05072610004318262383175864393127579756`14.96551805301971, 1}, 
     {6.04772937063092350856116784543399113236`14.965501627775192, 1}, 
     {6.04623104785526040841288727605320385959`14.965493409510445, 1}, 
     {6.04579471240721373906046309831464447643`14.965491015484297, 1}, 
     {6.04004909315903460281049741025689127472`14.965459460168484, 1}, 
     {6.03917541392322765344119954650141848188`14.965454656806953, 1}, 
     {6.03881160566963044653579703247480146467`14.96545265624781, 1}, 
     {6.0334357063288109708572582514494441518`14.96542306746258, 1}, 
     {6.03087994199614324485288721312581131883`14.965408982821845, 1}, 
     {6.02731510963682291452021501613028918029`14.965389318091415, 1}, 
     {6.02713624309642507535892674391110082417`14.965388330818229, 1}, 
     {6.0217122984016779527296369754449101055`14.9653583659822, 1}, 
     {6.01763071648345459258852209871663963813`14.965335782839844, 1}, 
     {6.01611865853899087227606395542454683065`14.965327409235824, 1}, 
     {6.01342676443462113207162170250242924102`14.965312491812377, 1}, 
     {6.01033795119005077027042329154213262721`14.965295358987596, 1}, 
     {6.00940913080972065936819011426878781604`14.965290203756147, 1}, 
     {6.00797328660500882336372797450190992674`14.965282231374378, 1}, 
     {6.00681800841509366947880688963404543951`14.965275814146732, 1}, 
     {6.00608589663991804292971632541596048089`14.965271746254164, 1}, 
     {6.00422536525593958038521971304312241682`14.965261404139058, 1}, 
     {6.00166614902854100982429056784292492843`14.965247168178887, 1}, 
     {5.99956697386132729346661221688611949504`14.965235482536764, 1}, 
     {5.99757135304906004470569557536686675736`14.965224366065867, 1}, 
     {5.99452521629050733546067357895317787332`14.965207384044886, 1}, 
     {5.98983706513750070793444391037779549847`14.965181215449006, 1}, 
     {5.98958608721202287036404472990501880363`14.965179813415036, 1}, 
     {5.98905694034066576898534544979259662268`14.96517685708014, 1}, 
     {5.98878356534146223355301800283183225708`14.965175329541712, 1}, 
     {5.98257049477297120977515627939601981031`14.965140576556767, 1}, 
     {5.98082246599956885875343899816025920768`14.965130786395665, 1}, 
     {5.97975807468499732210397590108110873173`14.965124822378057, 1}, 
     {5.97455772949854840174616509268382218103`14.965095654331124, 1}, 
     {5.9729994030315937129805159112670743261`14.965086904376344, 1}, 
     {5.97006403058332048120527767927951605728`14.965070410424351, 1}, 
     {5.96314870288109360232152077712312366419`14.965031491269302, 1}, 
     {5.96244465532193035412124001457451516768`14.965027524053543, 1}, 
     {5.96213958831395297269420012324249424285`14.965025804761227, 1}, 
     {5.95695393771900210331936680692457595455`14.964996553650348, 1}, 
     {5.95598503619860154594074990898449097953`14.96499108286177, 1}, 
     {5.95387227426873896162992484943921041408`14.964979147464426, 1}, 
     {5.95375783876518879931753326317472356658`14.964978500763854, 1}, 
     {5.94822336508355022761062059099086324203`14.964947195666738, 1}, 
     {5.94410974177067304512871380021761571953`14.964923891139772, 1}, 
     {5.9409278097707902796970523223781961714`14.964905843559459, 1}, 
     {5.93988119963484853560377067205076920994`14.96489990323603, 1}, 
     {5.93873002114395538069789929933125321386`14.964893367082036, 1}, 
     {5.93555626013798409715755646700905014722`14.964875334501597, 1}, 
     {5.93511210821780924357144050663398205464`14.964872809453938, 1}, 
     {5.93361581532741384899976399613370901425`14.964864300206894, 1}, 
     {5.93279812310049422300156565716967605346`14.96485964834123, 1}, 
     {5.92914399385112307693966588039271442301`14.9648388448656, 1}, 
     {5.92550203991201554223473151429400106648`14.964818086169055, 1}, 
     {5.92151629897507342357766257165792917144`14.964795339803478, 1}, 
     {5.91929454880391042610222905061163574778`14.964782647640174, 1}, 
     {5.9179271431768447183391282469420112689`14.964774831526759, 1}, 
     {5.91649471469461268799467271252899577904`14.964766640017924, 1}, 
     {5.91226645801227530067176748815297795124`14.964742437992175, 1}, 
     {5.91092760083804161295509257746639420713`14.964734767600701, 1}, 
     {5.90941294438940624690123830985632855188`14.964726086018098, 1}, 
     {5.90865164214776800325244881379656285722`14.964721720833621, 1}, 
     {5.90808257841150719653795703353852978824`14.964718457207704, 1}, 
     {5.90592458457722341571724633037438276103`14.964706075449246, 1}, 
     {5.90105458754453469034108910538110856057`14.964678101255954, 1}, 
     {5.89590102616804060335404337956588691187`14.964648449854332, 1}, 
     {5.89445791352834224596771917680471834556`14.964640137868692, 1}, 
     {5.89024874924314391170816043774312405937`14.964615871729173, 1}, 
     {5.88976048123447393676799499536868600619`14.964613054671231, 1}, 
     {5.88862136486409320703156164203793121352`14.964606480804246, 1}, 
     {5.88675092070504860444400739040264285826`14.964595681125097, 1}, 
     {5.88192041649990097216485823876175036879`14.964567759949748, 1}, 
     {5.88040418094417864224393306413604861157`14.964558986749468, 1}, 
     {5.87864716667210221451625898508422411836`14.964548814923218, 1}, 
     {5.8764230554918694617571594992282874946`14.964535930566724, 1}, 
     {5.87198197672971386999975432361853348422`14.96451017517996, 1}, 
     {5.87086139438348154764906216271767014261`14.964503670611727, 1}, 
     {5.87018724421853626693522328426997628288`14.964499756268602, 1}, 
     {5.8668100426318462311114257415435132015`14.964480134088195, 1}, 
     {5.86274252175499401477637808767805515584`14.9644564721911, 1}, 
     {5.86064492453011368215825344314208953174`14.964444257554542, 1}, 
     {5.8590451109372638645496251792448702097`14.964434935942094, 1}, 
     {5.8554674134436175998397418536335159857`14.964414072112538, 1}, 
     {5.8530894079312602552992614176479335592`14.964400190894448, 1}, 
     {5.85046183946787555232196763596936594113`14.964384840287105, 1}, 
     {5.85046042102787678482234997803352730752`14.964384831996812, 1}, 
     {5.85013418997526921357329510780785580305`14.964382925185946, 1}, 
     {5.84588278105022153297777002210254023338`14.964358057134579, 1}, 
     {5.84055753128164533241958844950809271473`14.964326858732807, 1}, 
     {5.83326271248219141087608050834859462955`14.964284032642603, 1}, 
     {5.83192288830156138129083966127675608253`14.964276155677668, 1}, 
     {5.83061272868041464161647148472979355426`14.964268449751222, 1}, 
     {5.82951122826587574428591992668159728773`14.964261968515004, 1}, 
     {5.82854098374973381258084524938000313702`14.964256257640354, 1}, 
     {5.82513846071540617048515743144744893254`14.964236215895959, 1}, 
     {5.82140664674910547008875293435892199686`14.964214208668945, 1}, 
     {5.82069902502270732184535985007417016483`14.964210032630255, 1}, 
     {5.82046616528441762840875967196669233163`14.964208658192256, 1}, 
     {5.81578979369137237156554542004063875119`14.964181033865312, 1}, 
     {5.81268843563955091302099510214828858814`14.964162689937199, 1}, 
     {5.81260711229533187663433132530960093308`14.964162208672526, 1}, 
     {5.81251776231817315748094617334970740517`14.964161679892017, 1}, 
     {5.80910542271959697407286032418683574179`14.964141473694808, 1}, 
     {5.80552019234271487429451669239361656121`14.964120219148873, 1}, 
     {5.80356959372828408196852491442453742164`14.964108644699962, 1}, 
     {5.80301589859548835881877685446361451886`14.964105357825888, 1}, 
     {5.80062434014900913947669874195063805747`14.96409115400885, 1}, 
     {5.79879770949216891127504326780872682632`14.964080297802626, 1}, 
     {5.79800924904994588925795512344610509723`14.964075609719366, 1}, 
     {5.79669333829343465023155910246259097087`14.964067782757475, 1}, 
     {5.79557945541486939031455971822876178299`14.964061154778484, 1}, 
     {5.79182187380957085609031626477553484986`14.964038777841333, 1}, 
     {5.78828285208178059939302150934308867359`14.964017676948592, 1}, 
     {5.78755414440117841338664756547753542847`14.964013329060544, 1}, 
     {5.78743418921550546674735933711168414941`14.964012613238314, 1}, 
     {5.77654456334444522610429985220732013159`14.96394751141634, 1}, 
     {5.77488058329602624238934656482618434511`14.96393754282434, 1}, 
     {5.77405743158487389912685277598519616549`14.963932609437517, 1}, 
     {5.77118113312616661534332010925633036489`14.96391536033733, 1}, 
     {5.7703942262185136698604856006927101068`14.96391063839713, 1}, 
     {5.76448544775745007261943919242029633735`14.963875142440806, 1}, 
     {5.76323910221713053702951188589408821941`14.963867646312885, 1}, 
     {5.76322191830195776000146793875909251029`14.963867542938715, 1}, 
     {5.7594704995840504600451394840065678884`14.963844961156857, 1}, 
     {5.75893519513361823375548233026965579652`14.963841736572308, 1}, 
     {5.755048891521314432643889867476270717`14.963818308861432, 1}, 
     {5.75452866471364985541167059694492449111`14.96381517048519, 1}, 
     {5.74825102428588659624597925327217501525`14.963777256321372, 1}, 
     {5.7475967935509155893958808192924318505`14.963773300483192, 1}, 
     {5.74720330718034471786110945498646002341`14.963770920832204, 1}, 
     {5.74533908490838892211225151218500405642`14.963759642495305, 1}, 
     {5.74147223089516376577898299329607693707`14.963736226043327, 1}, 
     {5.73780294628972659656258149798814990505`14.963713977995038, 1}, 
     {5.73607104896213548510884057926596188851`14.963703467455039, 1}, 
     {5.73301222195082076864650433985523392354`14.963684889152926, 1}, 
     {5.73162295245618073738867347394915159192`14.963676444904502, 1}, 
     {5.73037971719042360768149022224124076921`14.963668884948165, 1}, 
     {5.72984404261084867003162492442816966957`14.963665626608117, 1}, 
     {5.72798435105621575734249345699333738365`14.96365431014848, 1}, 
     {5.72558139677067872311974031919793388285`14.963639677417026, 1}, 
     {5.72209317428280424712603613541954330115`14.963618414980951, 1}, 
     {5.71979745083796539540776627621969563624`14.963604407832825, 1}, 
     {5.71897858867433534374393494887404678262`14.96359940900811, 1}, 
     {5.71860298538803376251624211525128949782`14.963597115641189, 1}, 
     {5.71340687174735078971407483060784513499`14.963565359399817, 1}, 
     {5.71062113859374701178419688628445655581`14.963548311449832, 1}, 
     {5.70767425346799686687163275864908223718`14.963530259908916, 1}, 
     {5.70712117155761443240106816400809242884`14.963526869937295, 1}, 
     {5.70471078603334269514307793872614436395`14.963512088741146, 1}, 
     {5.7016210162716216662353415782759196296`14.963493123819086, 1}, 
     {5.69777333123888081163757754403032844542`14.963469479238416, 1}, 
     {5.69422160509155454098260851574604807282`14.963447626150757, 1}, 
     {5.69195491107751912885800482082054495111`14.9634336659378, 1}, 
     {5.68875712866635965437231442636223899796`14.963413953143474, 1}, 
     {5.68838369257584743632234800301706118463`14.963411649702278, 1}, 
     {5.686593688269918579626313633594388129`14.963400604506026, 1}, 
     {5.68640667457418349953761007913881114281`14.963399450155666, 1}, 
     {5.6798267281025682922484408796012063151`14.96335878871214, 1}, 
     {5.67347928648887816375542635824033425329`14.96331947829946, 1}, 
     {5.67249775054925624750923888749483792026`14.963313392002327, 1}, 
     {5.67100233316124200690331940970477622148`14.963304115348784, 1}, 
     {5.66961767724245096447466838219365088091`14.963295521605016, 1}, 
     {5.66696859324979882892634534364400245984`14.96327906907242, 1}, 
     {5.66363684013770359739658422734328868393`14.963258355756158, 1}, 
     {5.6635043909965856291948015959781676746`14.963257531844278, 1}, 
     {5.66339408084069542578205166232855544298`14.963256845621741, 1}, 
     {5.65584647165112390951640639768981081867`14.963209832113062, 1}, 
     {5.65508722289587278068762999321803853697`14.963205096142998, 1}, 
     {5.65508699289931157280419721480090904947`14.963205094708163, 1}, 
     {5.65377628546902601067497966907941309665`14.963196916028988, 1}, 
     {5.6510438613871888589364597474449161741`14.963179854281625, 1}, 
     {5.65008744893523391275649690321185176117`14.963173878529757, 1}, 
     {5.64916371015633554469460157336437433325`14.96316810508316, 1}, 
     {5.64742545267505912572206564314625913702`14.963157235912043, 1}, 
     {5.64328086887875191006930872643335174825`14.96313129427775, 1}, 
     {5.6388701872281664626791700162962529953`14.96310364691337, 1}, 
     {5.63660767521614585111843689830275120299`14.963089448760345, 1}, 
     {5.633086391616822460288693074226016973`14.963067329556589, 1}, 
     {5.63237203573963455911621716079618694639`14.963062839040292, 1}, 
     {5.62813986808556391697206295486978498154`14.9630362127606, 1}, 
     {5.6253818910874300778147403061654090952`14.963018840529847, 1}, 
     {5.61958127776079057149613267778776152266`14.962982249653672, 1}, 
     {5.61943428891921977065238120584377512507`14.96298132149139, 1}, 
     {5.61870506507177317726397621748577283306`14.962976716112518, 1}, 
     {5.61821313277374577424315403581097626127`14.962973608689571, 1}, 
     {5.61728764019106675349468668400824321508`14.962967761151344, 1}, 
     {5.61314507180087429298719104962114888098`14.962941564502678, 1}, 
     {5.60829005235734726035349314436493195431`14.96291081523723, 1}, 
     {5.60656062122300126062849248535769920283`14.962899849548037, 1}, 
     {5.60482924990584879595458034469848097605`14.962888865055893, 1}, 
     {5.60315373770612720228476376425155698086`14.962878228757031, 1}, 
     {5.60288851611713397006866398141087149636`14.962876544547752, 1}, 
     {5.59702436070607707326203634038823353914`14.962839266898794, 1}, 
     {5.59414195375089326446986807335062355273`14.962820916351363, 1}, 
     {5.59250214827166254650463626108715174534`14.962810468603113, 1}, 
     {5.58892870395614439951350370437245963223`14.962787680630964, 1}, 
     {5.58323506785974803557897314173651519554`14.962751314337705, 1}, 
     {5.58049198128597497060520158422145649706`14.962733768343975, 1}, 
     {5.5792443971362279186986067840473510051`14.962725782771319, 1}, 
     {5.57543365165100985196672862358694442743`14.962701369622554, 1}, 
     {5.57462708789412330974483717174989213125`14.96269619835117, 1}, 
     {5.57258983027409908119155879987916953687`14.962683130113271, 1}, 
     {5.56964423763689821560078613644236161454`14.962664219041526, 1}, 
     {5.56451329826268889359820376271309941514`14.962631231930352, 1}, 
     {5.56423703107459150034549567909634842034`14.962629454137481, 1}, 
     {5.5592716351166340613887605621762681592`14.962597472687634, 1}, 
     {5.55819735815446446094276932405007936896`14.962590546205329, 1}, 
     {5.55554340918899350733139429277854830721`14.962573423658641, 1}, 
     {5.5534789353425241160157421955986974953`14.962560093393575, 1}, 
     {5.55296179223644383564814250797731695768`14.962556752722906, 1}, 
     {5.55283232608432950572687953912190552416`14.962555916296669, 1}, 
     {5.55183743845453903706465359529712661695`14.962549487499153, 1}, 
     {5.55079846701414108493302317173533798456`14.962542771481111, 1}, 
     {5.54583468074539942804021790307446748706`14.96251065176327, 1}, 
     {5.54261833013885064798256166422833241279`14.96248980992423, 1}, 
     {5.54220879091851999295455911725530345679`14.962487154460097, 1}, 
     {5.54147793179711922745699323899236290169`14.962482414613557, 1}, 
     {5.53589320251979666562834271237241770033`14.962446156315474, 1}, 
     {5.53166648391113117910298190698319009787`14.962418668110995, 1}, 
     {5.52919517210568501374275266753054334095`14.962402577424461, 1}, 
     {5.52792255618053113861843588846217729644`14.962394286055703, 1}, 
     {5.52717634982659025351276081513131606013`14.962389422657376, 1}, 
     {5.52597045163694139960459976053241828939`14.96238156055724, 1}, 
     {5.52577614949847389058208995888867463239`14.962380293456992, 1}, 
     {5.52239232625919949789776111921749612982`14.962358212866008, 1}, 
     {5.51849434740391779043966170126248985789`14.962332745066956, 1}, 
     {5.51802860286656724688944700725727811568`14.962329699776237, 1}, 
     {5.51508291191438679165949715913948648107`14.962310427830374, 1}, 
     {5.51264622770571460541119667799182913028`14.96229447110226, 1}, 
     {5.5058466568868345118996157377852717996`14.96224987224263, 1}, 
     {5.50562477094156238854397266746324574181`14.962248415098427, 1}, 
     {5.50247790184055463075988925981371511807`14.962227737211624, 1}, 
     {5.49766842470285860843826374094766291553`14.96219609059807, 1}, 
     {5.497664812381702369377726228225087555`14.962196066808858, 1}, 
     {5.49484573126324406449214100354999895405`14.962177492404058, 1}, 
     {5.49112768768078762098908546418342051426`14.962152966954616, 1}, 
     {5.48778431230864190073051391597093816334`14.962130885747849, 1}, 
     {5.48624206464630886407027461739201262045`14.962120691334816, 1}, 
     {5.48273733338059538153762395527627487223`14.962097504272437, 1}, 
     {5.48092955534999415139055396921937159105`14.962085533028569, 1}, 
     {5.4782293318339352590664600631023035915`14.962067637843793, 1}, 
     {5.47731738323585209914949012260073892317`14.962061590270032, 1}, 
     {5.47185089628366769623844839309790589887`14.962025298853971, 1}, 
     {5.47019060025955192713174200493004308864`14.962014262568877, 1}, 
     {5.4688513179681109217406901403689931323`14.962005355441242, 1}, 
     {5.46689034643864151014224690436498366952`14.961992306119008, 1}, 
     {5.46036926719326786357332825888889928207`14.961948846892426, 1}, 
     {5.45984233698840950699235299473063159671`14.961945330863957, 1}, 
     {5.45973587655736796347279940241391078422`14.961944620410264, 1}, 
     {5.45567481854764004510997882597415089397`14.961917499487708, 1}, 
     {5.45397574392947880966793061608642024312`14.96190614109423, 1}, 
     {5.4504086001590621210827683876506687106`14.961882272498292, 1}, 
     {5.45020135005102483617416304243051436927`14.961880884819177, 1}, 
     {5.44345326427043723742341436475026706384`14.961835646534396, 1}, 
     {5.4423923859627732475357900995859298487`14.961828524769683, 1}, 
     {5.43681501850336585397363851625204421143`14.961791039645927, 1}, 
     {5.43669467832040082904342458940944027316`14.961790230035456, 1}, 
     {5.43596790601808003479835154270420570177`14.96178533981272, 1}, 
     {5.43332346696506265929993759925356064109`14.96176753563706, 1}, 
     {5.43272496352453685193367702582841945083`14.961763503797826, 1}, 
     {5.43190609988646710304271202154019337502`14.961757986115735, 1}, 
     {5.43185339067882900505167986511384823417`14.961757630894997, 1}, 
     {5.42044223104679123204265099925499075345`14.96168057241507, 1}, 
     {5.41698033404668850724690383164827816161`14.961657133077615, 1}, 
     {5.41457530566512273461927603481955565234`14.961640832543047, 1}, 
     {5.41396827554930119437882603751403954765`14.961636716089464, 1}, 
     {5.41029671455991082266143752048667297992`14.961611799274339, 1}, 
     {5.40865902526815799904846762720887786703`14.961600674751931, 1}, 
     {5.40832659641136301668923009939541458146`14.961598415836024, 1}, 
     {5.40344697717279391330429241624796205974`14.961565227286833, 1}, 
     {5.4034233645962188549056501818678457336`14.961565066547209, 1}, 
     {5.40066329583000520993101019824519334185`14.961546268454493, 1}, 
     {5.40036421695541068563275803232467522394`14.961544230403016, 1}, 
     {5.39794148044550556334608451627143518475`14.961527712867538, 1}, 
     {5.3970572891980643862059956904170004816`14.96152168116349, 1}, 
     {5.39694931434326014834518688245062502973`14.961520944459727, 1}, 
     {5.39020552037437521466538049467411068461`14.961474876088753, 1}, 
     {5.39010080519926126554015824852374458722`14.961474159885572, 1}, 
     {5.38608273813148467828107528323830452447`14.961446658029931, 1}, 
     {5.38572542110772951774907559065968040625`14.961444210453685, 1}, 
     {5.38384276073814082033725396319858271216`14.961431309331733, 1}, 
     {5.37732517286644957904943731344501280622`14.961386580094906, 1}, 
     {5.37468699189808799370454373457032373295`14.961368445121021, 1}, 
     {5.36996778069119220408358225239142056897`14.961335962499135, 1}, 
     {5.36828817657215873703469252660784360355`14.961324388487329, 1}, 
     {5.36797981053401697197237928207125838115`14.961322262809288, 1}, 
     {5.36690330677920130207981998396069124628`14.961314840248354, 1}, 
     {5.36671575964912800279776802454769159591`14.961313546807519, 1}, 
     {5.36367878133602032187428773244631587454`14.961292589874784, 1}, 
     {5.36099862551917398962579115495306921231`14.961274076344738, 1}, 
     {5.36079230304518265289703080416578766066`14.961272650410367, 1}, 
     {5.35951109196345594904195547309200258195`14.961263793360933, 1}, 
     {5.35325368607092978620497045608582377122`14.961220477417399, 1}, 
     {5.35059472539687699072190773247849702704`14.961202041803352, 1}, 
     {5.34780196237342768834777328311182350013`14.961182659589603, 1}, 
     {5.3423394249231328309732194769320501407`14.961144692647032, 1}, 
     {5.34034700647708434670062944737555724986`14.961130825993209, 1}, 
     {5.34033750681141099605349706286420673226`14.961130759854568, 1}, 
     {5.33922331622195216990617903032845054544`14.96112300106647, 1}, 
     {5.33445046735050052226302449005714446598`14.961089729703579, 1}, 
     {5.33297255365021110627242041280883314193`14.961079415660807, 1}, 
     {5.33222880875875727033860817133611964669`14.961074223154831, 1}, 
     {5.32109681946357163176663654592448155705`14.960996338403477, 1}, 
     {5.32042623500723777593257089733169752533`14.960991636711237, 1}, 
     {5.31416288461392987353678517194453404863`14.96094766742783, 1}, 
     {5.31052344301330995902251831550743040456`14.960922072627358, 1}, 
     {5.31010442562100864954178351270735545511`14.960919123683043, 1}, 
     {5.30984886695066979282084591823213928541`14.96091732490351, 1}, 
     {5.30974307966551621817210149301570514672`14.960916580258857, 1}, 
     {5.30953346870510314988332830191525862461`14.960915104707684, 1}, 
     {5.30114030667123605513662654017787439959`14.960855929501728, 1}, 
     {5.29872826294404301415886629187514592471`14.960838890429049, 1}, 
     {5.29601430629706357071877520562136599811`14.960819700838002, 1}, 
     {5.29566014157391522527013663541899498787`14.960817195254906, 1}, 
     {5.29526624812455010350244910115427473605`14.960814408229238, 1}, 
     {5.28935529924051758806690252651422308689`14.960772537121597, 1}, 
     {5.28833731495791672752141200669877611733`14.960765317034673, 1}, 
     {5.28605365839649241167207060182626143538`14.960749110446201, 1}, 
     {5.2854871385779685334371896217217028529`14.960745087910249, 1}, 
     {5.27873431666673997879562044167322628429`14.96069707634449, 1}, 
     {5.27674506097676219320027662746422000564`14.96068291061313, 1}, 
     {5.27447473427837648381920609467967119603`14.960666730849821, 1}, 
     {5.26830172484821012951404207715109859173`14.960622670686716, 1}, 
     {5.26827842778767866553268412464089415909`14.960622504215685, 1}, 
     {5.26492450233517163333634536826653176263`14.960598523763515, 1}, 
     {5.26045192227785880052568140559250328332`14.960566499456071, 1}, 
     {5.25918028199891316593511680478073323335`14.96055738481819, 1}, 
     {5.25639682041816184888084007332963427205`14.960537419292635, 1}, 
     {5.25516358668562683542411268118700395635`14.960528566947852, 1}, 
     {5.24734569347549337428259688535625753367`14.960472356299475, 1}, 
     {5.24550789143718316854469248218098957667`14.960459119238749, 1}, 
     {5.24458106956129521956799033437748364805`14.960452440291343, 1}, 
     {5.24388451103833394714265479721233424976`14.96044741920217, 1}, 
     {5.24388091401070006853738626872012175717`14.960447393269956, 1}, 
     {5.24311280609059334162283627293708969738`14.960441854935732, 1}, 
     {5.24296841591718512578676560660537894167`14.960440813657367, 1}, 
     {5.24168296693475587476058660560528321614`14.9604315411466, 1}, 
     {5.23528624904094375497909335970256118926`14.960385334040652, 1}, 
     {5.23301125483145166044866512989540404687`14.960368874427864, 1}, 
     {5.23118465956893509077354231823750929007`14.960355649077545, 1}, 
     {5.22364725859812454479973618107891341563`14.960300981433651, 1}, 
     {5.21944828983857375348518285862384068052`14.960270461454057, 1}, 
     {5.21818511334630365854783232856063476738`14.960261270932971, 1}, 
     {5.21682434732811365140392816592274932378`14.96025136561563, 1}, 
     {5.21617745062772885819166256819334791728`14.960246654978073, 1}, 
     {5.21601899473181063383642743825466564057`14.960245500947604, 1}, 
     {5.20672078302126491572781321754395747591`14.960177664690823, 1}, 
     {5.20623617615275011332544934634082378356`14.960174122828953, 1}, 
     {5.19739926680299286014924950804761362808`14.960109425471419, 1}, 
     {5.19387344704985495133958409479944865367`14.960083553265022, 1}, 
     {5.19050458969749859121969230176342306323`14.960058801443086, 1}, 
     {5.18807636295236335031636681768099918838`14.960040941606284, 1}, 
     {5.18802939915070699024013648703229826018`14.96004059602553, 1}, 
     {5.18476435906239126494671852237755330536`14.960016555721387, 1}, 
     {5.18269110845544065135094534418774257351`14.960001275463496, 1}, 
     {5.18263275953213818528353893724747940125`14.960000845251557, 1}, 
     {5.17586278601655016461659276501084716793`14.959950866667187, 1}, 
     {5.17379456957821936580064448900804846024`14.959935573353873, 1}, 
     {5.17049730654329859494549856105538052626`14.95991116773735, 1}, 
     {5.16467774794350360063993470351460122518`14.959868019961892, 1}, 
     {5.16237824288874579494976486727867320853`14.959850945181907, 1}, 
     {5.15742509586862224301059628128668180992`14.959814116573048, 1}, 
     {5.1555118776369609825492882852493902424`14.959799872929384, 1}, 
     {5.15266959828474796401829290063839451338`14.959778693889318, 1}, 
     {5.15015738277736778491221130061849406582`14.95975995569508, 1}, 
     {5.14778732424155968136000954630359803757`14.959742261801953, 1}, 
     {5.14137837092952017284421808379924183757`14.959694337084583, 1}, 
     {5.13752100963479259205095356824793497678`14.959665437517033, 1}, 
     {5.13019722689275986994899263204676328954`14.959610453047345, 1}, 
     {5.1283866072301256946338787753585074873`14.959596836394237, 1}, 
     {5.12825733745393698508582974340761557574`14.959595863877476, 1}, 
     {5.11830243043485935987466028804447933831`14.959520830565562, 1}, 
     {5.11805326629273240570118174055017442409`14.95951894895821, 1}, 
     {5.11556632450822926459123801937454190773`14.959500158777038, 1}, 
     {5.11441719831360775694942031465162067775`14.959491470613578, 1}, 
     {5.11391051680046008576848698331179238015`14.959487638576936, 1}, 
     {5.11238874265153085542240069352391543804`14.959476125022855, 1}, 
     {5.10933022795483082799734680405922980487`14.959452964861049, 1}, 
     {5.1071479930280546600018446897475627131`14.959436424000634, 1}, 
     {5.10559974150693015941671382954694623381`14.95942468040266, 1}, 
     {5.10382591748147005563981656532058245464`14.959411217454313, 1}, 
     {5.09806380006553097973312166420846066339`14.9593674224453, 1}, 
     {5.09753674426036963984281242554475064979`14.959363411832804, 1}, 
     {5.09421001038458403649033314828757207778`14.959338078874302, 1}, 
     {5.08746765593759453982773308460330118765`14.959286639017854, 1}, 
     {5.08669392197046638611673093374408032008`14.959280727589988, 1}, 
     {5.08574551043840356548603345503670295435`14.959273479259029, 1}, 
     {5.08279654849716497495797670469772877722`14.959250925011904, 1}, 
     {5.07124587755102243319231462857826834124`14.959162341933984, 1}, 
     {5.06986934211396079467650741576889146905`14.95915175945712, 1}, 
     {5.06984540310038078102234944867655805629`14.95915157537112, 1}, 
     {5.06325340322631153995554565454188278956`14.959100821014808, 1}, 
     {5.0598554521043538635126351956507008516`14.959074609544393, 1}, 
     {5.05806453573869536837831263209181337102`14.959060781051862, 1}, 
     {5.05782170429899980416872753927216751631`14.959058905318116, 1}, 
     {5.05483211414489972992921254060358460868`14.959035798344404, 1}, 
     {5.05217105897687475299165028954577758903`14.959015208696746, 1}, 
     {5.0511966208508435308463100589781874714`14.959007663897314, 1}, 
     {5.04985345243275303020808707564913842829`14.958997259565363, 1}, 
     {5.04603944042910311389455486049979650592`14.958967686970835, 1}, 
     {5.03942845956951069892542277696185409934`14.958916326346204, 1}, 
     {5.03328863512646153002943795754801462209`14.958868510750875, 1}, 
     {5.03073899474279318757100479119553199943`14.958848621968778, 1}, 
     {5.02216723949603701122727823432918987206`14.958781615575903, 1}, 
     {5.01818658838419674932070584078833209465`14.958750424060552, 1}, 
     {5.01650475723492098131494563454992052954`14.958737231396558, 1}, 
     {5.01593293304348777306255305499340109101`14.95873274395425, 1}, 
     {5.01450206037145869797699319271517883616`14.958721510769617, 1}, 
     {5.01104980305095360033582976856238687292`14.958694383324804, 1}, 
     {5.00977408379181951312893191789830244691`14.958684349836853, 1}, 
     {5.00472468680707434605742113036174725076`14.958644588592481, 1}, 
     {5.00330885345566707026190556804392188263`14.958633425925798, 1}, 
     {4.99971775270222723731842432351923800165`14.958605086022697, 1}, 
     {4.99714880737923097644966836508742759029`14.958584788812761, 1}, 
     {4.9952102902964418993163387633045448524`14.9585694594178, 1}, 
     {4.99298703418346405285139057487586151626`14.958551864377807, 1}, 
     {4.98778999683182064280426835125139976652`14.95851067617659, 1}, 
     {4.97392093125528054865379216237804631639`14.958400357258057, 1}, 
     {4.97063517876148135950691717777631327901`14.958374135268404, 1}, 
     {4.9678832358561787926142503611390411385`14.958352147882055, 1}, 
     {4.96223837399747543981293840616745802427`14.958306973919028, 1}, 
     {4.95478454665431592437590080065470794366`14.958247172936412, 1}, 
     {4.95047709931327853630096060038436191252`14.958212536570674, 1}, 
     {4.9497548507097150340702526445170770263`14.958206723308484, 1}, 
     {4.94812190300856662602240760289173237059`14.958193574007707, 1}, 
     {4.9467784416828812377532610035831517236`14.958182749583685, 1}, 
     {4.92990141725816832831933350452063755159`14.958046290007445, 1}, 
     {4.92807081524480998003316074408304000118`14.958031435031975, 1}, 
     {4.92755321554404450931356124527396382923`14.958027232902753, 1}, 
     {4.92681798646874378957880322665768940979`14.958021262503213, 1}, 
     {4.91976965969082918242894605155197207813`14.957963940460354, 1}, 
     {4.91780459669096903448067026697468118347`14.95794793122123, 1}, 
     {4.91512966015117338352550190476467370022`14.957926119066164, 1}, 
     {4.91074639956767040769087576200001093316`14.957890327776855, 1}, 
     {4.90483286686154914504910656234626929385`14.957841944449209, 1}, 
     {4.89636768404119125125376150003818311295`14.957772490069328, 1}, 
     {4.89613665133914096570122494431049660684`14.957770591301957, 1}, 
     {4.8918423832181848561508142246032073118`14.957735267258059, 1}, 
     {4.89182001029868682306038831241580815828`14.957735083066709, 1}, 
     {4.8882857157874516763230818607627604883`14.957705965805335, 1}, 
     {4.88294183205808513287712314325831499641`14.95766186392589, 1}, 
     {4.87965008012589736262867115115506412049`14.95763465198982, 1}, 
     {4.87409641477065410159590924135596104299`14.957588662045476, 1}, 
     {4.87064946350057075897370137066204941226`14.957560067523973, 1}, 
     {4.86769020211470579077021845305620567372`14.957535487878454, 1}, 
     {4.86131388198743808745543407813139872315`14.957482429155458, 1}, 
     {4.85063279696892488164522394942760841233`14.95739325162015, 1}, 
     {4.8472139308335061849659052011066231919`14.957364627986463, 1}, 
     {4.84539071914794810376582902325330559828`14.95734934784382, 1}, 
     {4.8424808810212873135009185593014240277`14.957324938080374, 1}, 
     {4.83821372036383835174017330974617923161`14.957289091530615, 1}, 
     {4.83531698172635264585303002930081051926`14.957264722933013, 1}, 
     {4.82836605920023352725743984286981065798`14.957206135151386, 1}, 
     {4.81800021631501257851276837237719284997`14.957118464500041, 1}, 
     {4.81626138131647328615382211498066552525`14.957103722822113, 1}, 
     {4.81165478242394940096287544916676263549`14.957064619435094, 1}, 
     {4.81096117690701181631304386468335384354`14.957058725542549, 1}, 
     {4.798910825902821805808352507819690518`14.956956068942377, 1}, 
     {4.79814235746039198070684180977872435684`14.956949505716791, 1}, 
     {4.79706444171773389077400988786070765194`14.956940296231691, 1}, 
     {4.79688778978193930831829987383226809106`14.956938786578652, 1}, 
     {4.79470117310823024026269521080806880391`14.956920091155247, 1}, 
     {4.78649164556256133518558938887602124785`14.956849755011788, 1}, 
     {4.7830633276364298818588613403171805837`14.956820314388269, 1}, 
     {4.77888757307411840340366582003179198475`14.956784400808807, 1}, 
     {4.75454569303217366623974753359821198221`14.956573852519627, 1}, 
     {4.75404568846075570918682771058539439798`14.956569506140628, 1}, 
     {4.75239173696156416829857880356591807669`14.956555122665828, 1}, 
     {4.74829782649848399143864104726596299918`14.956519479212584, 1}, 
     {4.74533174392575143920683090748685068216`14.956493618554568, 1}, 
     {4.74484549070260738803704885335761990325`14.956489376076052, 1}, 
     {4.72775581420753709163793407957996692889`14.956339743689464, 1}, 
     {4.72475877192691120485596696989209138787`14.956313396209804, 1}, 
     {4.72184204318454820229694183324745810192`14.956287724202815, 1}, 
     {4.71616984193095463944677939724040399462`14.956237712945414, 1}, 
     {4.71477414279316075974888631315914551508`14.956225389636158, 1}, 
     {4.70740002652050846382861469581966659099`14.956160164487905, 1}, 
     {4.70582999371256525225949098575649791108`14.95614625218859, 1}, 
     {4.69807877552770046571942543206233607355`14.956077437746398, 1}, 
     {4.69382911180148670833477219548304027243`14.956039617893047, 1}, 
     {4.69108417092114941797402679249107191458`14.956015154640578, 1}, 
     {4.68963369556397434427730289344005293766`14.956002216817469, 1}, 
     {4.68944281924992586327847220237860072479`14.95600051368843, 1}, 
     {4.68247475027378817049783945759805293593`14.955938249339816, 1}, 
     {4.67905638228425176530667249977193124314`14.955907639408842, 1}, 
     {4.6719689791487537092628967311853175055`14.955844039123813, 1}, 
     {4.66988182857199715732004390772337812547`14.955825274627413, 1}, 
     {4.65993248142460376470745883934755291884`14.955735605318196, 1}, 
     {4.65767623203292547032474810287984244958`14.955715219980512, 1}, 
     {4.65462351833245876554535826576769661885`14.955687608610882, 1}, 
     {4.64070712768853449047240659162344886482`14.955561298924051, 1}, 
     {4.63681296922680538659190272759082767649`14.95552582512041, 1}, 
     {4.63506749374723003874851900405202959376`14.955509906321653, 1}, 
     {4.63327421578188466803359372549694096905`14.955493539679612, 1}, 
     {4.62192897684101225466809496471169989576`14.95538971554561, 1}, 
     {4.6174430094624431281401467246908485446`14.95534852905984, 1}, 
     {4.6172435907609899962020793029327342563`14.955346696393175, 1}, 
     {4.61478725984464770847571010736227630977`14.955324110247686, 1}, 
     {4.61437547521791425712399576441344774131`14.955320321618984, 1}, 
     {4.61112756275649834055531831011153208002`14.955290416610302, 1}, 
     {4.60443532820354751350307608987005949912`14.955228671652357, 1}, 
     {4.59732667997702653210364117174530993593`14.95516289748172, 1}, 
     {4.59686326180031823922671784288931814704`14.95515860289695, 1}, 
     {4.59351867295588292599006322887072753829`14.95512758351974, 1}, 
     {4.59236453098399034165837888341476247852`14.955116869463126, 1}, 
     {4.58199012266799962417781565160786850455`14.955020332029385, 1}, 
     {4.58026342944489028390622393733447524316`14.95500422419436, 1}, 
     {4.57692377493664011361593952220604685829`14.954973036709628, 1}, 
     {4.57508828738577390510788063573506940952`14.954955877508805, 1}, 
     {4.56327789729199566330565700235194706417`14.954845153277075, 1}, 
     {4.56218233313612275575709496878689732609`14.95483485457302, 1}, 
     {4.55992497539888319471562911247760094133`14.954813619751894, 1}, 
     {4.5527002260626698599016344067694858944`14.954745522447986, 1}, 
     {4.55247475451498628184637484231853417341`14.954743393946691, 1}, 
     {4.54469993326408516589934178807442064799`14.954669875114032, 1}, 
     {4.54183924595238148389293741750272336944`14.954642764206714, 1}, 
     {4.5372362522801885645567693564934237558`14.954599073158937, 1}, 
     {4.53710523286191702083951135354875259166`14.954597828305605, 1}, 
     {4.53089033219937281102852346560317511359`14.954538700145104, 1}, 
     {4.52227437483415604094080816798325014042`14.954456473043138, 1}, 
     {4.50955322313571614256355704466810230534`14.954334521916175, 1}, 
     {4.50689696724732836306870192808664605059`14.954308975215028, 1}, 
     {4.50467988541746276518136099808682886313`14.954287630381248, 1}, 
     {4.49165312284094379995815346837379297725`14.95416181162462, 1}, 
     {4.49151576223451548958145884973804706049`14.954160481235993, 1}, 
     {4.49063636848931818887092472973247469735`14.954151962148227, 1}, 
     {4.49040847522037697484777304851547357975`14.954149753925204, 1}, 
     {4.4857394648464086946322537798666997014`14.954104465588644, 1}, 
     {4.47490659619490666756033001735975037453`14.953999043521952, 1}, 
     {4.46972093146199607680047077233064358086`14.953948406507488, 1}, 
     {4.46590012716163571059090220301869748172`14.953911025637023, 1}, 
     {4.4583074756041665152130400705096432178`14.953836562289684, 1}, 
     {4.4579998451794901775645424885500498489`14.953833540191392, 1}, 
     {4.44344355627038625752351853087164274005`14.95369008803611, 1}, 
     {4.44327799750647760781216999312467186759`14.953688451322831, 1}, 
     {4.43908756076115857185944177172822626194`14.95364698608832, 1}, 
     {4.43230861828862141702795072775377011558`14.953579749459925, 1}, 
     {4.43114050423487263320742243217989441569`14.953568143849235, 1}, 
     {4.43060780328544306719017029271556416924`14.953562849355318, 1}, 
     {4.42252943067737653824799450078620800114`14.953482410332544, 1}, 
     {4.42189964439923698125625041976941098521`14.953476127620357, 1}, 
     {4.42151677664056250053916789453441442432`14.953472307322981, 1}, 
     {4.42068234784388757561809264685813217528`14.9534639791228, 1}, 
     {4.39533050088127560277313955468741556542`14.953209518950567, 1}, 
     {4.39409455132327926603550239186914710285`14.953197042317344, 1}, 
     {4.39365928420200873554206956492320163178`14.953192646807569, 1}, 
     {4.37732895406442297184713488095511682326`14.953027137047501, 1}, 
     {4.37641522551271605347944344986815915146`14.95301784168576, 1}, 
     {4.37552812413856669718727162255241762261`14.953008813678586, 1}, 
     {4.37247652418719980218608409278935095851`14.952977731087062, 1}, 
     {4.37066727282580995039789246877811711412`14.952959283205642, 1}, 
     {4.35060245982953063027515237118332572061`14.952753718390651, 1}, 
     {4.34688818468653218694026768839059917552`14.952715468067318, 1}, 
     {4.34506837496352691619429534264020793226`14.952696704677598, 1}, 
     {4.34255034147226644802865047115709015229`14.952670717563562, 1}, 
     {4.33705794559630722627456186207191400158`14.952613934556544, 1}, 
     {4.33346788522014156166141563721479771961`14.952576745034174, 1}, 
     {4.32840148238587208205966328642960800613`14.95252416251758, 1}, 
     {4.32613300396249525370715684640321627874`14.952500580881349, 1}, 
     {4.32401617053655753516310612855219109706`14.952478554487977, 1}, 
     {4.31277920351921678730948424197607369132`14.95236128668006, 1}, 
     {4.29568060798546462165972228027844493385`14.952181731866158, 1}, 
     {4.2651834012064149827564725356232755262`14.951858090081537, 1}, 
     {4.26272681626889489821933889197270213187`14.951831829408738, 1}, 
     {4.26053654189491024944416893911023213859`14.95180839137623, 1}, 
     {4.25847560053416326571937625771694444482`14.951786316471043, 1}, 
     {4.25218582104712598371334034521983030303`14.951718820802181, 1}, 
     {4.24219031544188505157878015509970037414`14.95161116890368, 1}, 
     {4.23806221533379607832154542140125475465`14.95156656879379, 1}, 
     {4.2314025414655903250403876055674247871`14.951494443746203, 1}, 
     {4.22939364684073565539065112789316745872`14.951472644947273, 1}, 
     {4.22814065438220016508997528969354605197`14.951459038614772, 1}, 
     {4.22528066196775757823295497627159164025`14.951427953125714, 1}, 
     {4.22027210304052111975064640917872918879`14.951373418570691, 1}, 
     {4.19012710386287539320570448357395600859`14.951042584725288, 1}, 
     {4.19007931672548245513775174271140522812`14.951042056695762, 1}, 
     {4.18380698599310098728205348834185430289`14.950972650740788, 1}, 
     {4.18377058504592843808879248041553377772`14.950972247374176, 1}, 
     {4.16519974670561481480092348237400927516`14.950765589934674, 1}, 
     {4.15885945629224546337908035032282595663`14.950694634853528, 1}, 
     {4.1517769743206741043997966134610273093`14.950615131322854, 1}, 
     {4.14702691749862979042521777371459651331`14.950561666190195, 1}, 
     {4.14174052103462269077385703938436415285`14.950502027767092, 1}, 
     {4.13793024098524232071592207905912251451`14.950458952730932, 1}, 
     {4.13310349239153520877775710753926973649`14.950404278691103, 1}, 
     {4.12590952656243361581489609124829410369`14.950322565884543, 1}, 
     {4.11785475766629505980660896986413018709`14.950230755176886, 1}, 
     {4.11768984260500319006961194389010068546`14.950228871875641, 1}, 
     {4.11733292092756462605124191787158190443`14.950224795403686, 1}, 
     {4.10827911234780745847115628454017345348`14.950121166076789, 1}, 
     {4.06830561782104081423080582657712471352`14.949658420056169, 1}, 
     {4.06544747508069199345711991697831996614`14.949625003782652, 1}, 
     {4.06350531353601590522110674982889230999`14.94960227144399, 1}, 
     {4.05067803734732221199616537515971156755`14.949451615196704, 1}, 
     {4.03066840215657382618697014219148269134`14.949214793281344, 1}, 
     {4.03062253694541391570166943347865991505`14.949214247896542, 1}, 
     {4.02641983881420812353361398833931038763`14.949164223649325, 1}, 
     {4.01973510128412129898651367902754933302`14.94908445237656, 1}, 
     {3.99410652997615656276352171416434563221`14.948776281217595, 1}, 
     {3.98669499704533590013261802917099260346`14.948686463694427, 1}, 
     {3.98355195456438224333999491041321875976`14.948648279077247, 1}, 
     {3.98221004698762687590419368195448885286`14.948631958993232, 1}, 
     {3.95099804369269282646752509516399042568`14.948249411242813, 1}, 
     {3.91869440570787655095833760747088434903`14.947847429856347, 1}, 
     {3.90561205871901895673502613089924801289`14.947682850781227, 1}, 
     {3.90494867586443127840545696708138649717`14.947674477555685, 1}, 
     {3.88068265974503852871621417010895146941`14.947366336380147, 1}, 
     {3.88052688831028116069445733869266624805`14.947364346583708, 1}, 
     {3.85170120448368928458700751561255036808`14.946993521102767, 1}, 
     {3.8516979660726416988318806333980542634`14.946993479148613, 1}, 
     {3.83060186694172639516335136261132516396`14.946718757209112, 1}, 
     {3.81845404219419318504588169892065757911`14.946559265813374, 1}, 
     {3.75080475504714956175188596385305919185`14.945653300190322, 1}, 
     {3.75062129230058883583351365136572144903`14.945650801418587, 1}, 
     {3.74859885714717984735464968471408718267`14.945623240495527, 1}, 
     {3.74781852965508877792985987039045804905`14.945612599025628, 1}, 
     {3.73779115205853845687001330595532821626`14.945475481761969, 1}, 
     {3.73715373054990233279804519455245475883`14.94546674206959, 1}, 
     {3.7348026612695842135284935841123500926`14.945434482265043, 1}, 
     {3.73117135792692943588980615289927747964`14.945384580774071, 1}, 
     {3.73027802533912044702704248696929430646`14.945372290557623, 1}, 
     {3.73015861850592250335177230685563926495`14.94537064737262, 1}, 
     {3.70621027119219227536683830834711342496`14.945039075746298, 1}, 
     {3.67429988525952294178826020089041332762`14.944590953284582, 1}, 
     {3.6740319593191901719403598023686287286`14.944587159780054, 1}, 
     {3.66814034803917778483022561620748289362`14.944503610076927, 1}, 
     {3.665239028128932144721518372852410026`14.944462373303251, 1}, 
     {3.65279060891590634909707529681143087523`14.944284743842893, 1}, 
     {3.6494907124215522347094646543454696064`14.944237465886275, 1}, 
     {3.64642227666750159704824155420187953587`14.944193431943354, 1}, 
     {3.63737262767523251376361192545608272042`14.944063157391467, 1}, 
     {3.62294747838896645366852186753733239184`14.943854235719892, 1}, 
     {3.62264968949230412499003594993574074993`14.943849906331884, 1}, 
     {3.61943493195111420692537427948591681066`14.943803126146115, 1}, 
     {3.58111603959742354257269041330971455984`14.94323945039402, 1}, 
     {3.58105485105037032908986576977538230895`14.94323854124707, 1}, 
     {3.54656669643779567988521790912794664973`14.942721428638643, 1}, 
     {3.54653554467869160932347572736362621813`14.942720957286339, 1}, 
     {3.4882099480354050431726184838307421004`14.941824603874167, 1}, 
     {3.48798423829240043618609992259799788739`14.941821080568406, 1}, 
     {3.44487250620851605388685797793360071174`14.941140181552127, 1}, 
     {3.42622171257513350963113765135160494171`14.94084064252188, 1}, 
     {3.41365600094796471694330843994262304522`14.940637104730959, 1}, 
     {3.39419125391097272973838641376136220874`14.940319032998586, 1}, 
     {3.39407020384811392052027675487219078802`14.940317044248356, 1}, 
     {3.35438062691351962353846728215349044939`14.939657741366497, 1}, 
     {3.35385900312530052510636685809543465197`14.939648979272196, 1}, 
     {3.32592271143384216763628989832204255612`14.939175960292465, 1}, 
     {3.29272743377511665739752517035257322989`14.938604149023828, 1}, 
     {3.25195782596158194328225293324776804389`14.937886956644668, 1}, 
     {3.23132281098830958016738287294672326016`14.937517523310294, 1}, 
     {3.23018712917438352322210471278092495802`14.937497063092545, 1}, 
     {3.22981182675668192289965677890057579626`14.937490298767697, 1}, 
     {3.20576622469460693282311455829457698921`14.937053830225572, 1}, 
     {3.19533882043861525164036725298297325124`14.936862651307685, 1}, 
     {3.19296933835507903616055706209420514114`14.936819046243546, 1}, 
     {3.17984050258681118135676251544820368004`14.936576341572534, 1}, 
     {3.17972255439172099448877574097866297834`14.936574152670637, 1}, 
     {3.1250697414215688048595909377680610716`14.935543347608844, 1}, 
     {3.12367204369877999368277198019629547439`14.935516545289648, 1}, 
     {3.07062392713092988933328467232022058186`14.93448251882568, 1}, 
     {3.03500409909627308616094258732129847843`14.933769360243142, 1}, 
     {2.92594276997403223732172083735563745061`14.93148572343739, 1}, 
     {2.92594259158718184788022883873700642506`14.93148571957308, 1}, 
     {2.91686406736085941419049606707658309524`14.931288488797891, 1}, 
     {2.91597143268626722573399848995031091009`14.931269034866714, 1}, 
     {2.86256714032467369461769400409791931864`14.93008471701624, 1}, 
     {2.85919809882950335128683442891335415998`14.930008630548832, 1}, 
     {2.71081366288849110581221763976942795535`14.926484563529568, 1}, 
     {2.70574441527436711057235289008835731178`14.926357876368877, 1}, 
     {2.67056493850176077233462363506066002698`14.925466490212672, 1}, 
     {2.65564489871533802592507264869983443352`14.925081876007463, 1}, 
     {2.49804882888739167274433322412703045268`14.920762221317354, 1}, 
     {2.4979339557999655428068110953870706848`14.920758890496385, 1}, 
     {2.37690828492415825611336806652994388896`14.917086407503035, 1}, 
     {2.37690640936474434683505331932923400837`14.917086347944087, 1}, 
     {2.0796516655399098845922160835793283139`14.906429531781933, 1}, 
     {2.07960330742432852823917056436660182426`14.90642757437492, 1}, 
     {1.90168464631793228864305798585696188701`14.898622518444109, 1}, 
     {1.88297428789505160841957513563474683081`14.897725033376533, 1}, 
     {1.86776338229341824084459111928697436757`14.896983556891247, 1}, 
     {1.84800008743925077762067981476641358887`14.896003878684342, 1}, 
     {1.47066924275184036514368038379507197762`14.872901271394335, 1}, 
     {1.47066334856111805575743540837581595735`14.872900829771753, 1}, 
     {1.37443343582173539803912106750794024628`14.865253689162689, 1}, 
     {1.37443343062366083126506334099098951289`14.865253688724556, 1}}

